Triple-Higgs production: a window on the Higgs potential and anomalous top-Higgs couplings

We present a comprehensive study of triple-Higgs production within the $\kappa$-framework as a probe of the Higgs potential and anomalous top-Higgs couplings. At leading order, we derive compact parametrisations of the inclusive $gg\to3h$ cross section in terms of the trilinear and quartic Higgs self-coupling modifiers $\kappa_3$ and $\kappa_4$, the top-quark Yukawa coupling modifier $\kappa_t$, and the anomalous two-top-two-Higgs and two-top-three-Higgs coupling modifiers $\kappa_{2t}$ and $\kappa_{3t}$. These parametrisations allow for a fast and accurate interpretation of current and future LHC measurements. Applying them to LHC Run 2 data and high-luminosity LHC projections, we quantify the impact of $\kappa_t$, $\kappa_{2t}$, and $\kappa_{3t}$ on the constraints on $\kappa_3$ and $\kappa_4$, and derive the first direct constraint on $\kappa_{3t}$ from existing LHC data. We further show that parameter points yielding nearly identical inclusive rates can give rise to different kinematic distributions, demonstrating the potential of differential measurements to resolve degeneracies and enhance the sensitivity of future triple-Higgs searches.

==> anc/README.txt <==
Ancillary files for
"Triple-Higgs production: a window on the Higgs potential and anomalous
top-Higgs couplings"
J. M. Campbell, G. De Laurentis, R. K. Ellis, M. Gensmann, U. Haisch,
L. Panizzi, A. Papaefstathiou, G. Tetlalmatzi-Xolocotzi
(FERMILAB-PUB-26-0464-T, LHCHWG-2026-017, MPP-2026-181)

These files contain the leading-order parametrisations of the inclusive
gg -> hhh cross section in the kappa-framework given in Section 2.1 of the
paper, at full numerical precision and with Monte Carlo (MC) uncertainties
and correlations.

Setup: pp collisions at sqrt(s) = 13, 13.6 and 14 TeV, top-quark loops only,
m_h = 125 GeV, m_t = 173 GeV, v = 246.22 GeV, PDF4LHC21 PDFs,
mu_R = mu_F = m_hhh/2. Matrix elements from MCFM. All numbers are LO.

Coupling modifiers (Eq. (2.1) of the paper):
  k3   = kappa_3     trilinear Higgs self-coupling
  k4   = kappa_4     quartic Higgs self-coupling
  kt   = kappa_t     top-quark Yukawa coupling
  k2t  = kappa_2t    ttbar-h-h contact interaction
  k3t  = kappa_3t    ttbar-h-h-h contact interaction
The SM corresponds to k3 = k4 = kt = 1, k2t = k3t = 0.


FILES
-----

signal.m
  Mathematica expressions signal13, signal136, signal14 for the ratio
  sigma_LO / sigma_LO,SM at 13, 13.6 and 14 TeV, written as polynomials
  in the kappas themselves (not in Delta k3 = k3 - 1, Delta k4 = k4 - 1).
  Each has 25 monomials. Symbols: \[Kappa]3, \[Kappa]4, \[Kappa]t,
  \[Kappa]2t, \[Kappa]3t. Each expression evaluates to 1 at the SM point.
  Example:
    Get["signal.m"];
    signal14 /. {\[Kappa]3 -> 1, \[Kappa]4 -> 1, \[Kappa]t -> 1,
                 \[Kappa]2t -> 0, \[Kappa]3t -> 0}       (* = 1. *)

coeffs_13000.json, coeffs_13600.json, coeffs_14000.json
  Coefficients, uncertainties and correlations at one energy each
  (13, 13.6 and 14 TeV). The structure is described below.

coeffs.tex
  LaTeX source of Eqs. (2.4)-(2.30) of the paper (the rounded c_nm
  coefficients), with comments giving the largest relative MC
  uncertainty of each c_nm and the entries whose uncertainty exceeds
  half a unit of the last printed digit.


JSON FILE STRUCTURE
-------------------

Cross sections ending in "_fb" are in fb. All other values are
normalised to the LO SM cross section of the same file.

"sigma_SM_fb"              LO SM cross section (fb)
"sigma_SM_err_fb"          its MC statistical uncertainty
"sigma_SM_err_syst_fb"     its systematic MC uncertainty (see below)
"sigma_SM_err_total_fb"    the two combined in quadrature
"n_runs"                   number of independent MC runs used for the
                           central values and statistical uncertainties

"LHCHWG-2026-017"
  The parametrisation of this paper (Eq. (2.2)):
    sigma / sigma_SM = sum_{n,m} c_nm (Delta k3)^n (Delta k4)^m,
  with n,m in {00, 10, 20, 30, 40, 01, 11, 21, 02}.
  Each c_nm is a polynomial in kt, k2t, k3t. The entry
    "c10": { "kt^2 k2t^1 k3t^0": {...} }
  is the coefficient of kt^2 * k2t in c_10. "exponents" gives the
  powers [kt, k2t, k3t] explicitly. Fields per entry:
    "value"       coefficient
    "err"         MC statistical uncertainty
    "err_syst"    systematic MC uncertainty
    "err_total"   err and err_syst combined in quadrature

"LHCHWG-2026-013"
  The same cross section in the basis of the LHC Higgs Working Group
  note LHCHWG-2026-013 (Bethani et al.): monomials in the kappas
  themselves, labelled A1-A9 and B1-B16. Fields per entry:
    "fb", "fb_err", "fb_err_syst", "fb_err_total"    absolute (fb)
    "over_sigma_SM", "err", "err_syst", "err_total"  normalised
  The monomials, as read off from signal.m:
    A1 kt^6           A2 kt^5 k3        A3 kt^4 k3^2     A4 kt^3 k3^3
    A5 kt^2 k3^4      A6 kt^4 k4        A7 kt^3 k3 k4    A8 kt^2 k3^2 k4
    A9 kt^2 k4^2
    B1 kt^4 k2t       B2 kt^3 k3 k2t    B3 kt^2 k3^2 k2t B4 kt k3^3 k2t
    B5 kt^2 k4 k2t    B6 kt k3 k4 k2t   B7 kt^2 k2t^2    B8 kt k3 k2t^2
    B9 k3^2 k2t^2
  B10-B16 are the terms involving the ttbar-h-h-h contact coupling.
  Their coefficients are 1/2 (1/4 for the quadratic term B16) of the
  corresponding k3t coefficients in signal.m, i.e. the coupling used in
  LHCHWG-2026-013 equals 2*k3t in the normalisation of this paper:
    B10 kt^3 c        B11 kt^2 k3 c     B12 kt k3^2 c    B13 kt k4 c
    B14 kt k2t c      B15 k3 k2t c      B16 c^2          (c = 2*k3t)
  [Authors: please check this mapping against LHCHWG-2026-013.]

"correlations"
  Correlation matrices of the MC uncertainties, one per basis, with
  "labels" giving the row/column order. The LHCHWG-2026-013 matrix also
  includes sigma_SM. They are computed from the run-to-run covariance of
  the 28 bins (linearised for ratios to sigma_SM) of an independent set
  of 30 runs (see "provenance"). Because the number of runs is smaller
  than the number of coefficients, these matrices are rank-deficient
  (rank <= 29): use them to propagate uncertainties, not to invert.

"provenance"
  Which run sets were used. Central values and MC uncertainties come
  from one set of runs ("values_and_errors"), correlations from a
  second, independent set ("correlations"). "err_syst" is the largest
  difference between the central value and the values from the other
  run sets listed under "systematic".

"bins_values_runs", "bins_correlation_runs"
  Raw input for the two run sets. The squared amplitude is decomposed
  into 7 coupling structures; the 28 bins (i,j), 1 <= i <= j <= 7, are
  their (interference) contributions to the cross section in fb. Each
  block gives "order" (bin labels), "mean_fb", "per_run_fb" (one row per
  run) and "cov_of_mean_fb2" (covariance of the mean, fb^2). All
  coefficients above are linear combinations of these bins.
  [Authors: optionally list the 7 coupling structures here.]


NOTES
-----

- Relative MC uncertainties are at the per-mille level for most
  coefficients. The exception is the small kt^3 k3t term in c_00, which
  arises from large cancellations and is uncertain at the 2%-4% level.
- Higher-order QCD corrections are not included. In the SM the NNLO
  K-factor is about 1.7 (de Florian, Fabre, Mazzitelli, JHEP 03 (2020) 155).
- Bottom-quark loops are neglected (about a 0.2% effect in the SM).


==> anc/coeffs.tex <==
\beq \label{eq:SMLO}
\big( \sigma_{\mathrm{LO}}^{13\,\mathrm{TeV}} \big)_{\mathrm{SM}} = 42.0\,\mathrm{ab} \,, \qquad
\big( \sigma_{\mathrm{LO}}^{13.6\,\mathrm{TeV}} \big)_{\mathrm{SM}} = 47.3\,\mathrm{ab} \,, \qquad
\big( \sigma_{\mathrm{LO}}^{14\,\mathrm{TeV}} \big)_{\mathrm{SM}} = 51.0\,\mathrm{ab} \,.
\eeq

% sigma_SM MC errors: 13 TeV: 0.0013 ab, 13.6 TeV: 0.00075 ab, 14 TeV: 0.001 ab

% ---- sqrt(s) = 13 TeV (4 runs)

% c00: max rel. MC+syst error 2.3e-02; error above half a unit of the last digit for 3 entries: kt^3 k2t^0 k3t^0: -0.6824+-0.00065, kt^3 k2t^0 k3t^1: 0.4644+-0.011, kt^0 k2t^0 k3t^2: 67.82+-0.18
% c10: max rel. MC+syst error 1.1e-03
% c20: max rel. MC+syst error 1.1e-03
% c30: max rel. MC+syst error 1.2e-03; error above half a unit of the last digit for 1 entry: kt^1 k2t^1 k3t^0: 0.9401+-0.0007
% c40: max rel. MC+syst error 1.2e-03
% c01: max rel. MC+syst error 2.3e-03; error above half a unit of the last digit for 2 entries: kt^2 k2t^0 k3t^0: 0.08296+-5.4e-05, kt^4 k2t^0 k3t^0: 0.08966+-0.00021
% c11: max rel. MC+syst error 8.5e-04; error above half a unit of the last digit for 1 entry: kt^2 k2t^0 k3t^0: 0.09803+-8.3e-05
% c21: max rel. MC+syst error 8.5e-04
% c02: max rel. MC+syst error 3.5e-04

\begin{align} 
c_{00}^{13\,\mathrm{TeV}} & = 
0.106\hspace{0.25mm}\kappa_t^2
-0.682\hspace{0.25mm}\kappa_t^3
+1.93\hspace{0.25mm}\kappa_t^4
-3.29\hspace{0.25mm}\kappa_t^5
+2.94\hspace{0.25mm}\kappa_t^6 \notag \\[1mm]
& \phantom{=} +\kappa_{2t}
\left(
1.61\hspace{0.25mm}\kappa_t
-7.83\hspace{0.25mm}\kappa_t^2
+15.6\hspace{0.25mm}\kappa_t^3
-14.8\hspace{0.25mm}\kappa_t^4
\right) 
+\kappa_{2t}^2
\left(
6.98
-22.4\hspace{0.25mm}\kappa_t
+37.1\hspace{0.25mm}\kappa_t^2
\right) \notag \\[1mm]
& \phantom{=} +\kappa_{3t}
\left(
3.75\hspace{0.25mm}\kappa_t
-11.5\hspace{0.25mm}\kappa_t^2
+0.464\hspace{0.25mm}\kappa_t^3
+37.7\hspace{0.25mm}\kappa_{2t}
-60.2\hspace{0.25mm}\kappa_{2t}\hspace{0.125mm}\kappa_t
\right) 
+67.8\hspace{0.25mm}\kappa_{3t}^2 \,, \label{eq:c00_13} \\[2mm]
c_{10}^{13\,\mathrm{TeV}} & = 
0.257\hspace{0.25mm}\kappa_t^2
-1.52\hspace{0.25mm}\kappa_t^3
+3.68\hspace{0.25mm}\kappa_t^4
-3.29\hspace{0.25mm}\kappa_t^5 \notag \\[1mm]
& \phantom{=} +\kappa_{2t}
\left(
3.49\hspace{0.25mm}\kappa_t
-13.4\hspace{0.25mm}\kappa_t^2
+15.6\hspace{0.25mm}\kappa_t^3
\right) 
+\kappa_{2t}^2
\left(
14.0
-22.4\hspace{0.25mm}\kappa_t
\right) \notag \\[1mm]
& \phantom{=} +\kappa_{3t}
\left(
4.05\hspace{0.25mm}\kappa_t
-11.5\hspace{0.25mm}\kappa_t^2
+37.7\hspace{0.25mm}\kappa_{2t}
\right) \,, \label{eq:c10_13} \\[2mm]
c_{20}^{13\,\mathrm{TeV}} & = 
0.287\hspace{0.25mm}\kappa_t^2
-1.25\hspace{0.25mm}\kappa_t^3
+1.84\hspace{0.25mm}\kappa_t^4 \notag \\[1mm]
& \phantom{=} +\kappa_{2t}
\left(
2.82\hspace{0.25mm}\kappa_t
-6.71\hspace{0.25mm}\kappa_t^2
\right) 
+6.98\hspace{0.25mm}\kappa_{2t}^2 
+2.02\hspace{0.25mm}\kappa_{3t}\hspace{0.125mm}\kappa_t \,, \label{eq:c20_13} \\[2mm]
c_{30}^{13\,\mathrm{TeV}} & = 
0.159\hspace{0.25mm}\kappa_t^2
-0.418\hspace{0.25mm}\kappa_t^3
+0.940\hspace{0.25mm}\kappa_{2t}\hspace{0.125mm}\kappa_t \,, \label{eq:c30_13} \\[2mm]
c_{40}^{13\,\mathrm{TeV}} & = 
0.0397\hspace{0.25mm}\kappa_t^2 \,, \label{eq:c40_13} \\[2mm]
c_{01}^{13\,\mathrm{TeV}} & = 
0.0830\hspace{0.25mm}\kappa_t^2
-0.265\hspace{0.25mm}\kappa_t^3
+0.0897\hspace{0.25mm}\kappa_t^4
+\kappa_{2t}
\left(
0.674\hspace{0.25mm}\kappa_t
-1.12\hspace{0.25mm}\kappa_t^2
\right)
+1.73\hspace{0.25mm}\kappa_{3t}\hspace{0.125mm}\kappa_t \,, \label{eq:c01_13} \\[2mm]
c_{11}^{13\,\mathrm{TeV}} & = 
0.0980\hspace{0.25mm}\kappa_t^2
-0.265\hspace{0.25mm}\kappa_t^3
+0.674\hspace{0.25mm}\kappa_{2t}\hspace{0.125mm}\kappa_t \,, \label{eq:c11_13} \\[2mm]
c_{21}^{13\,\mathrm{TeV}} & = 
0.0490\hspace{0.25mm}\kappa_t^2 \,, \label{eq:c21_13} \\[2mm]
c_{02}^{13\,\mathrm{TeV}} & = 
0.0170\hspace{0.25mm}\kappa_t^2 \,. \label{eq:c02_13}
\end{align}

% ---- sqrt(s) = 13.6 TeV (4 runs)

% c00: max rel. MC+syst error 3.0e-02; error above half a unit of the last digit for 3 entries: kt^3 k2t^0 k3t^0: -0.677+-0.00061, kt^3 k2t^0 k3t^1: 0.3482+-0.01, kt^0 k2t^0 k3t^2: 69.33+-0.18
% c10: max rel. MC+syst error 1.0e-03
% c20: max rel. MC+syst error 1.1e-03
% c30: max rel. MC+syst error 1.1e-03; error above half a unit of the last digit for 1 entry: kt^1 k2t^1 k3t^0: 0.9347+-0.00066
% c40: max rel. MC+syst error 1.1e-03
% c01: max rel. MC+syst error 2.3e-03; error above half a unit of the last digit for 2 entries: kt^2 k2t^0 k3t^0: 0.0825+-5.1e-05, kt^4 k2t^0 k3t^0: 0.08777+-0.0002
% c11: max rel. MC+syst error 8.1e-04; error above half a unit of the last digit for 1 entry: kt^2 k2t^0 k3t^0: 0.09734+-7.9e-05
% c21: max rel. MC+syst error 8.1e-04
% c02: max rel. MC+syst error 3.4e-04

\begin{align} 
c_{00}^{13.6\,\mathrm{TeV}} & = 
0.105\hspace{0.25mm}\kappa_t^2
-0.677\hspace{0.25mm}\kappa_t^3
+1.92\hspace{0.25mm}\kappa_t^4
-3.27\hspace{0.25mm}\kappa_t^5
+2.92\hspace{0.25mm}\kappa_t^6 \notag \\[1mm]
& \phantom{=} +\kappa_{2t}
\left(
1.61\hspace{0.25mm}\kappa_t
-7.79\hspace{0.25mm}\kappa_t^2
+15.5\hspace{0.25mm}\kappa_t^3
-14.8\hspace{0.25mm}\kappa_t^4
\right) 
+\kappa_{2t}^2
\left(
6.99
-22.4\hspace{0.25mm}\kappa_t
+37.3\hspace{0.25mm}\kappa_t^2
\right) \notag \\[1mm]
& \phantom{=} +\kappa_{3t}
\left(
3.76\hspace{0.25mm}\kappa_t
-11.6\hspace{0.25mm}\kappa_t^2
+0.348\hspace{0.25mm}\kappa_t^3
+38.0\hspace{0.25mm}\kappa_{2t}
-60.7\hspace{0.25mm}\kappa_{2t}\hspace{0.125mm}\kappa_t
\right) 
+69.3\hspace{0.25mm}\kappa_{3t}^2 \,, \label{eq:c00_136} \\[2mm]
c_{10}^{13.6\,\mathrm{TeV}} & = 
0.255\hspace{0.25mm}\kappa_t^2
-1.50\hspace{0.25mm}\kappa_t^3
+3.66\hspace{0.25mm}\kappa_t^4
-3.27\hspace{0.25mm}\kappa_t^5 \notag \\[1mm]
& \phantom{=} +\kappa_{2t}
\left(
3.48\hspace{0.25mm}\kappa_t
-13.4\hspace{0.25mm}\kappa_t^2
+15.5\hspace{0.25mm}\kappa_t^3
\right) 
+\kappa_{2t}^2
\left(
14.0
-22.4\hspace{0.25mm}\kappa_t
\right) \notag \\[1mm]
& \phantom{=} +\kappa_{3t}
\left(
4.04\hspace{0.25mm}\kappa_t
-11.6\hspace{0.25mm}\kappa_t^2
+38.0\hspace{0.25mm}\kappa_{2t}
\right) \,, \label{eq:c10_136} \\[2mm]
c_{20}^{13.6\,\mathrm{TeV}} & = 
0.285\hspace{0.25mm}\kappa_t^2
-1.24\hspace{0.25mm}\kappa_t^3
+1.83\hspace{0.25mm}\kappa_t^4 \notag \\[1mm]
& \phantom{=} +\kappa_{2t}
\left(
2.80\hspace{0.25mm}\kappa_t
-6.68\hspace{0.25mm}\kappa_t^2
\right) 
+6.99\hspace{0.25mm}\kappa_{2t}^2 
+2.02\hspace{0.25mm}\kappa_{3t}\hspace{0.125mm}\kappa_t \,, \label{eq:c20_136} \\[2mm]
c_{30}^{13.6\,\mathrm{TeV}} & = 
0.157\hspace{0.25mm}\kappa_t^2
-0.414\hspace{0.25mm}\kappa_t^3
+0.935\hspace{0.25mm}\kappa_{2t}\hspace{0.125mm}\kappa_t \,, \label{eq:c30_136} \\[2mm]
c_{40}^{13.6\,\mathrm{TeV}} & = 
0.0394\hspace{0.25mm}\kappa_t^2 \,, \label{eq:c40_136} \\[2mm]
c_{01}^{13.6\,\mathrm{TeV}} & = 
0.0825\hspace{0.25mm}\kappa_t^2
-0.263\hspace{0.25mm}\kappa_t^3
+0.0878\hspace{0.25mm}\kappa_t^4
+\kappa_{2t}
\left(
0.673\hspace{0.25mm}\kappa_t
-1.12\hspace{0.25mm}\kappa_t^2
\right)
+1.74\hspace{0.25mm}\kappa_{3t}\hspace{0.125mm}\kappa_t \,, \label{eq:c01_136} \\[2mm]
c_{11}^{13.6\,\mathrm{TeV}} & = 
0.0973\hspace{0.25mm}\kappa_t^2
-0.263\hspace{0.25mm}\kappa_t^3
+0.673\hspace{0.25mm}\kappa_{2t}\hspace{0.125mm}\kappa_t \,, \label{eq:c11_136} \\[2mm]
c_{21}^{13.6\,\mathrm{TeV}} & = 
0.0487\hspace{0.25mm}\kappa_t^2 \,, \label{eq:c21_136} \\[2mm]
c_{02}^{13.6\,\mathrm{TeV}} & = 
0.0169\hspace{0.25mm}\kappa_t^2 \,. \label{eq:c02_136}
\end{align}

% ---- sqrt(s) = 14 TeV (4 runs)

% c00: max rel. MC+syst error 4.1e-02; error above half a unit of the last digit for 3 entries: kt^3 k2t^0 k3t^0: -0.6736+-0.00066, kt^3 k2t^0 k3t^1: 0.2744+-0.011, kt^0 k2t^0 k3t^2: 70.31+-0.19
% c10: max rel. MC+syst error 1.1e-03
% c20: max rel. MC+syst error 1.2e-03
% c30: max rel. MC+syst error 1.2e-03; error above half a unit of the last digit for 1 entry: kt^1 k2t^1 k3t^0: 0.9312+-0.00069
% c40: max rel. MC+syst error 1.2e-03
% c01: max rel. MC+syst error 2.5e-03; error above half a unit of the last digit for 2 entries: kt^2 k2t^0 k3t^0: 0.08221+-5.4e-05, kt^4 k2t^0 k3t^0: 0.08658+-0.00021
% c11: max rel. MC+syst error 8.7e-04; error above half a unit of the last digit for 1 entry: kt^2 k2t^0 k3t^0: 0.0969+-8.4e-05
% c21: max rel. MC+syst error 8.7e-04
% c02: max rel. MC+syst error 3.6e-04

\begin{align} 
c_{00}^{14\,\mathrm{TeV}} & = 
0.104\hspace{0.25mm}\kappa_t^2
-0.674\hspace{0.25mm}\kappa_t^3
+1.91\hspace{0.25mm}\kappa_t^4
-3.25\hspace{0.25mm}\kappa_t^5
+2.91\hspace{0.25mm}\kappa_t^6 \notag \\[1mm]
& \phantom{=} +\kappa_{2t}
\left(
1.60\hspace{0.25mm}\kappa_t
-7.77\hspace{0.25mm}\kappa_t^2
+15.5\hspace{0.25mm}\kappa_t^3
-14.7\hspace{0.25mm}\kappa_t^4
\right) 
+\kappa_{2t}^2
\left(
6.99
-22.4\hspace{0.25mm}\kappa_t
+37.4\hspace{0.25mm}\kappa_t^2
\right) \notag \\[1mm]
& \phantom{=} +\kappa_{3t}
\left(
3.76\hspace{0.25mm}\kappa_t
-11.6\hspace{0.25mm}\kappa_t^2
+0.274\hspace{0.25mm}\kappa_t^3
+38.2\hspace{0.25mm}\kappa_{2t}
-60.9\hspace{0.25mm}\kappa_{2t}\hspace{0.125mm}\kappa_t
\right) 
+70.3\hspace{0.25mm}\kappa_{3t}^2 \,, \label{eq:c00_14} \\[2mm]
c_{10}^{14\,\mathrm{TeV}} & = 
0.253\hspace{0.25mm}\kappa_t^2
-1.50\hspace{0.25mm}\kappa_t^3
+3.64\hspace{0.25mm}\kappa_t^4
-3.25\hspace{0.25mm}\kappa_t^5 \notag \\[1mm]
& \phantom{=} +\kappa_{2t}
\left(
3.47\hspace{0.25mm}\kappa_t
-13.3\hspace{0.25mm}\kappa_t^2
+15.5\hspace{0.25mm}\kappa_t^3
\right) 
+\kappa_{2t}^2
\left(
14.0
-22.4\hspace{0.25mm}\kappa_t
\right) \notag \\[1mm]
& \phantom{=} +\kappa_{3t}
\left(
4.04\hspace{0.25mm}\kappa_t
-11.6\hspace{0.25mm}\kappa_t^2
+38.2\hspace{0.25mm}\kappa_{2t}
\right) \,, \label{eq:c10_14} \\[2mm]
c_{20}^{14\,\mathrm{TeV}} & = 
0.283\hspace{0.25mm}\kappa_t^2
-1.23\hspace{0.25mm}\kappa_t^3
+1.82\hspace{0.25mm}\kappa_t^4 \notag \\[1mm]
& \phantom{=} +\kappa_{2t}
\left(
2.79\hspace{0.25mm}\kappa_t
-6.66\hspace{0.25mm}\kappa_t^2
\right) 
+6.99\hspace{0.25mm}\kappa_{2t}^2 
+2.02\hspace{0.25mm}\kappa_{3t}\hspace{0.125mm}\kappa_t \,, \label{eq:c20_14} \\[2mm]
c_{30}^{14\,\mathrm{TeV}} & = 
0.156\hspace{0.25mm}\kappa_t^2
-0.411\hspace{0.25mm}\kappa_t^3
+0.931\hspace{0.25mm}\kappa_{2t}\hspace{0.125mm}\kappa_t \,, \label{eq:c30_14} \\[2mm]
c_{40}^{14\,\mathrm{TeV}} & = 
0.0391\hspace{0.25mm}\kappa_t^2 \,, \label{eq:c40_14} \\[2mm]
c_{01}^{14\,\mathrm{TeV}} & = 
0.0822\hspace{0.25mm}\kappa_t^2
-0.262\hspace{0.25mm}\kappa_t^3
+0.0866\hspace{0.25mm}\kappa_t^4
+\kappa_{2t}
\left(
0.673\hspace{0.25mm}\kappa_t
-1.12\hspace{0.25mm}\kappa_t^2
\right)
+1.75\hspace{0.25mm}\kappa_{3t}\hspace{0.125mm}\kappa_t \,, \label{eq:c01_14} \\[2mm]
c_{11}^{14\,\mathrm{TeV}} & = 
0.0969\hspace{0.25mm}\kappa_t^2
-0.262\hspace{0.25mm}\kappa_t^3
+0.673\hspace{0.25mm}\kappa_{2t}\hspace{0.125mm}\kappa_t \,, \label{eq:c11_14} \\[2mm]
c_{21}^{14\,\mathrm{TeV}} & = 
0.0485\hspace{0.25mm}\kappa_t^2 \,, \label{eq:c21_14} \\[2mm]
c_{02}^{14\,\mathrm{TeV}} & = 
0.0169\hspace{0.25mm}\kappa_t^2 \,. \label{eq:c02_14}
\end{align}


==> anc/coeffs_13000.json <==
{
 "n_runs": 4,
 "sigma_SM_fb": 0.042011508722499986,
 "sigma_SM_err_fb": 1.2907106395132437e-06,
 "LHCHWG-2026-013": {
  "A1": {
   "fb": 0.1233178425,
   "fb_err": 3.054377664379743e-06,
   "over_sigma_SM": 2.935334774919783,
   "err": 2.4553427661150393e-05,
   "fb_err_syst": 3.651999999999822e-05,
   "fb_err_total": 3.6647505002612824e-05,
   "err_syst": 0.0015328312649756093,
   "err_total": 0.0015330279050612997
  },
  "A2": {
   "fb": -0.138225425,
   "fb_err": 4.501045248977509e-06,
   "over_sigma_SM": -3.2901799817051325,
   "err": 2.2807940648415215e-05,
   "fb_err_syst": 8.177033333334194e-05,
   "fb_err_total": 8.189411957997469e-05,
   "err_syst": 0.0028916159423686416,
   "err_total": 0.002891705891047205
  },
  "A3": {
   "fb": 0.0773791753,
   "fb_err": 4.158171151079114e-06,
   "over_sigma_SM": 1.8418566162694905,
   "err": 4.552018536089629e-05,
   "fb_err_syst": 6.162415000000865e-05,
   "fb_err_total": 6.17642797298344e-05,
   "err_syst": 0.0017036735403075376,
   "err_total": 0.0017042815551484762
  },
  "A4": {
   "fb": -0.01754073875,
   "fb_err": 1.1491167169471008e-06,
   "over_sigma_SM": -0.4175222286317405,
   "err": 1.623351122388837e-05,
   "fb_err_syst": 1.7353750000000806e-05,
   "fb_err_total": 1.739175403148559e-05,
   "err_syst": 0.00045793793611992317,
   "err_total": 0.0004582255778810595
  },
  "A5": {
   "fb": 0.001669236375,
   "fb_err": 1.2258917417539457e-07,
   "over_sigma_SM": 0.03973283573379529,
   "err": 1.952256137699162e-06,
   "fb_err_syst": 1.7945250000001283e-06,
   "fb_err_total": 1.798707336186314e-06,
   "err_syst": 4.7206314089338897e-05,
   "err_total": 4.724666542655154e-05
  },
  "A6": {
   "fb": 0.00376663355,
   "fb_err": 1.0963100610682116e-07,
   "over_sigma_SM": 0.08965718357985832,
   "err": 3.680613335595417e-06,
   "fb_err_syst": 7.5528433333325005e-06,
   "fb_err_total": 7.553638949232693e-06,
   "err_syst": 0.00020557436385822137,
   "err_total": 0.00020560731015758794
  },
  "A7": {
   "fb": -0.01112734325,
   "fb_err": 5.270038543502161e-07,
   "over_sigma_SM": -0.26486416670964635,
   "err": 4.562050158583607e-06,
   "fb_err_syst": 7.1577500000020305e-06,
   "fb_err_total": 7.1771246418763735e-06,
   "err_syst": 0.00018730689839802084,
   "err_total": 0.00018736244684871068
  },
  "A8": {
   "fb": 0.0020591766250000003,
   "fb_err": 1.0517600625459072e-07,
   "over_sigma_SM": 0.04901458404175742,
   "err": 1.0429387764561385e-06,
   "fb_err_syst": 1.5127249999996595e-06,
   "fb_err_total": 1.516376904966452e-06,
   "err_syst": 4.1575549638815656e-05,
   "err_total": 4.1588628843243444e-05
  },
  "A9": {
   "fb": 0.0007129513725,
   "fb_err": 1.990887255094624e-08,
   "over_sigma_SM": 0.016970382501834948,
   "err": 9.10480338223319e-08,
   "fb_err_syst": 2.294450000000928e-07,
   "fb_err_total": 2.3030712370939033e-07,
   "err_syst": 5.9997440163238325e-06,
   "err_total": 6.000434818067482e-06
  },
  "B1": {
   "fb": -0.6226268875000001,
   "fb_err": 1.472744907477352e-05,
   "over_sigma_SM": -14.82038866094189,
   "err": 0.00012079809203709193,
   "fb_err_syst": 0.00011775499999999717,
   "fb_err_total": 0.00011867239688002169,
   "err_syst": 0.0044868379254392465,
   "err_total": 0.004488463740323604
  },
  "B2": {
   "fb": 0.65469139725,
   "fb_err": 1.9361693419287254e-05,
   "over_sigma_SM": 15.58362023069571,
   "err": 6.383847829491548e-05,
   "fb_err_syst": 0.00028880450000001723,
   "fb_err_total": 0.00028945278439207044,
   "err_syst": 0.008218758599785048,
   "err_total": 0.008219006525903948
  },
  "B3": {
   "fb": -0.28191588925,
   "fb_err": 1.813188838012125e-05,
   "over_sigma_SM": -6.710444300207079,
   "err": 0.00022611987126286835,
   "fb_err_syst": 0.00018823800000000723,
   "fb_err_total": 0.00018910925418982513,
   "err_syst": 0.00424449770468982,
   "err_total": 0.004250516552290685
  },
  "B4": {
   "fb": 0.03949426875,
   "fb_err": 2.7836815962245233e-06,
   "over_sigma_SM": 0.9400821334666366,
   "err": 3.7433800154238764e-05,
   "fb_err_syst": 2.9717499999998287e-05,
   "fb_err_total": 2.984759101634598e-05,
   "err_syst": 0.0006952306479706127,
   "err_total": 0.0006962377060111192
  },
  "B5": {
   "fb": -0.0470541185,
   "fb_err": 7.930248524896956e-07,
   "over_sigma_SM": -1.1200292474809255,
   "err": 1.69998746134515e-05,
   "fb_err_syst": 9.490250000000755e-06,
   "fb_err_total": 9.523325757275167e-06,
   "err_syst": 0.0002640959667838949,
   "err_total": 0.0002646425427031587
  },
  "B6": {
   "fb": 0.028327203000000002,
   "fb_err": 1.4072846786151718e-06,
   "over_sigma_SM": 0.6742724520347655,
   "err": 1.3279793300901973e-05,
   "fb_err_syst": 1.0695499999997804e-05,
   "fb_err_total": 1.0787686054785707e-05,
   "err_syst": 0.00023086512402559212,
   "err_total": 0.0002312467478721954
  },
  "B7": {
   "fb": 1.5583924999999998,
   "fb_err": 8.197720211537654e-05,
   "over_sigma_SM": 37.09441882446311,
   "err": 0.0018913301904405174,
   "fb_err_syst": 0.0012221666666669684,
   "fb_err_total": 0.001224912904160338,
   "err_syst": 0.01844902375511026,
   "err_total": 0.018545716686229587
  },
  "B8": {
   "fb": -0.9407374475,
   "fb_err": 3.3482209050743996e-05,
   "over_sigma_SM": -22.392374758875818,
   "err": 0.00023186103977705584,
   "fb_err_syst": 0.00023992000000006009,
   "fb_err_total": 0.0002422450509772007,
   "err_syst": 0.004923182963334938,
   "err_total": 0.004928639775053344
  },
  "B9": {
   "fb": 0.29316531,
   "fb_err": 2.4758342701674878e-05,
   "over_sigma_SM": 6.9782142778174086,
   "err": 0.0003971022017764253,
   "fb_err_syst": 0.00012911733333337283,
   "fb_err_total": 0.00013146962120754317,
   "err_syst": 0.0019439327851724642,
   "err_total": 0.0019840778290994682
  },
  "B10": {
   "fb": 0.009755386625000001,
   "fb_err": 2.0224139101346867e-05,
   "over_sigma_SM": 0.2322074812746569,
   "err": 0.00048685002317702566,
   "fb_err_syst": 0.00022012079166666525,
   "fb_err_total": 0.0002210479104772313,
   "err_syst": 0.005307711385965419,
   "err_total": 0.0053299927862778965
  },
  "B11": {
   "fb": -0.24260852499999996,
   "fb_err": 1.1620786153843297e-05,
   "over_sigma_SM": -5.774811054811435,
   "err": 0.00011985914150989787,
   "fb_err_syst": 9.242233333331407e-05,
   "fb_err_total": 9.315004224157696e-05,
   "err_syst": 0.00140836390101029,
   "err_total": 0.0014134550192603978
  },
  "B12": {
   "fb": 0.04249080425,
   "fb_err": 2.1109202426522047e-06,
   "over_sigma_SM": 1.0114086721013977,
   "err": 1.992013840139753e-05,
   "fb_err_syst": 1.6043749999999912e-05,
   "fb_err_total": 1.618202392574353e-05,
   "err_syst": 0.00034630958732995154,
   "err_total": 0.00034688202921248623
  },
  "B13": {
   "fb": 0.03637772125,
   "fb_err": 2.1573518923676892e-06,
   "over_sigma_SM": 0.8658989490305377,
   "err": 4.867203712064177e-05,
   "fb_err_syst": 3.116133333333493e-05,
   "fb_err_total": 3.123592262602007e-05,
   "err_syst": 0.0004933289881416947,
   "err_total": 0.0004957241750594593
  },
  "B14": {
   "fb": -1.265431325,
   "fb_err": 7.433066465686602e-05,
   "over_sigma_SM": -30.12106357233194,
   "err": 0.0015574101614505432,
   "fb_err_syst": 0.0013745166666667696,
   "fb_err_total": 0.0013765250141762983,
   "err_syst": 0.024078644663344306,
   "err_total": 0.024128958851027716
  },
  "B15": {
   "fb": 0.792159775,
   "fb_err": 0.00010578009520541432,
   "over_sigma_SM": 18.855780215666123,
   "err": 0.002135800690633938,
   "fb_err_syst": 0.0010052066666665915,
   "fb_err_total": 0.0010107570782599679,
   "err_syst": 0.018519926723943314,
   "err_total": 0.018642674981084184
  },
  "B16": {
   "fb": 0.7123085875,
   "fb_err": 0.0002434581386202097,
   "over_sigma_SM": 16.955082289594397,
   "err": 0.005364146481742433,
   "fb_err_syst": 0.0020599925000001074,
   "fb_err_total": 0.0020743290397902425,
   "err_syst": 0.044179933237774804,
   "err_total": 0.044504388192310076
  }
 },
 "LHCHWG-2026-017": {
  "c00": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.10571780227738765,
    "err": 2.8567262306968347e-06,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 9.478160774446798e-05,
    "err_total": 9.48246489652524e-05
   },
   "kt^3 k2t^0 k3t^0": {
    "value": -0.6823863953413869,
    "err": 1.9862566172853728e-05,
    "exponents": [
     3,
     0,
     0
    ],
    "err_syst": 0.0006452448345178885,
    "err_total": 0.0006455504767305097
   },
   "kt^4 k2t^0 k3t^0": {
    "value": 1.9315137998493486,
    "err": 4.462453366837324e-05,
    "exponents": [
     4,
     0,
     0
    ],
    "err_syst": 0.0019092479041658006,
    "err_total": 0.0019097693338638105
   },
   "kt^5 k2t^0 k3t^0": {
    "value": -3.2901799817051325,
    "err": 2.2807940648415215e-05,
    "exponents": [
     5,
     0,
     0
    ],
    "err_syst": 0.0028916159423686416,
    "err_total": 0.002891705891047205
   },
   "kt^6 k2t^0 k3t^0": {
    "value": 2.935334774919783,
    "err": 2.4553427661150393e-05,
    "exponents": [
     6,
     0,
     0
    ],
    "err_syst": 0.0015328312649756093,
    "err_total": 0.0015330279050612997
   },
   "kt^1 k2t^1 k3t^0": {
    "value": 1.614354585501402,
    "err": 5.009068165580952e-05,
    "exponents": [
     1,
     1,
     0
    ],
    "err_syst": 0.000905147767900516,
    "err_total": 0.0009065327121091825
   },
   "kt^2 k2t^1 k3t^0": {
    "value": -7.830473547688005,
    "err": 0.00021063351894365777,
    "exponents": [
     2,
     1,
     0
    ],
    "err_syst": 0.004431000143910069,
    "err_total": 0.004436003691909379
   },
   "kt^3 k2t^1 k3t^0": {
    "value": 15.58362023069571,
    "err": 6.383847829491548e-05,
    "exponents": [
     3,
     1,
     0
    ],
    "err_syst": 0.008218758599785048,
    "err_total": 0.008219006525903948
   },
   "kt^4 k2t^1 k3t^0": {
    "value": -14.82038866094189,
    "err": 0.00012079809203709193,
    "exponents": [
     4,
     1,
     0
    ],
    "err_syst": 0.0044868379254392465,
    "err_total": 0.004488463740323604
   },
   "kt^0 k2t^2 k3t^0": {
    "value": 6.9782142778174086,
    "err": 0.0003971022017764253,
    "exponents": [
     0,
     2,
     0
    ],
    "err_syst": 0.0019439327851724642,
    "err_total": 0.0019840778290994682
   },
   "kt^1 k2t^2 k3t^0": {
    "value": -22.392374758875818,
    "err": 0.00023186103977705584,
    "exponents": [
     1,
     2,
     0
    ],
    "err_syst": 0.004923182963334938,
    "err_total": 0.004928639775053344
   },
   "kt^2 k2t^2 k3t^0": {
    "value": 37.09441882446311,
    "err": 0.0018913301904405174,
    "exponents": [
     2,
     2,
     0
    ],
    "err_syst": 0.01844902375511026,
    "err_total": 0.018545716686229587
   },
   "kt^1 k2t^0 k3t^1": {
    "value": 3.754615242263871,
    "err": 0.00011160683702141695,
    "exponents": [
     1,
     0,
     1
    ],
    "err_syst": 0.0005936413590217349,
    "err_total": 0.0006040415128210125
   },
   "kt^2 k2t^0 k3t^1": {
    "value": -11.54962210962287,
    "err": 0.00023971828301979573,
    "exponents": [
     2,
     0,
     1
    ],
    "err_syst": 0.00281672780202058,
    "err_total": 0.0028269100385207957
   },
   "kt^3 k2t^0 k3t^1": {
    "value": 0.4644149625493138,
    "err": 0.0009737000463540513,
    "exponents": [
     3,
     0,
     1
    ],
    "err_syst": 0.010615422771930838,
    "err_total": 0.010659985572555793
   },
   "kt^0 k2t^1 k3t^1": {
    "value": 37.711560431332245,
    "err": 0.004271601381267876,
    "exponents": [
     0,
     1,
     1
    ],
    "err_syst": 0.03703985344788663,
    "err_total": 0.03728534996216837
   },
   "kt^1 k2t^1 k3t^1": {
    "value": -60.24212714466388,
    "err": 0.0031148203229010864,
    "exponents": [
     1,
     1,
     1
    ],
    "err_syst": 0.04815728932668861,
    "err_total": 0.04825791770205543
   },
   "kt^0 k2t^0 k3t^2": {
    "value": 67.82032915837759,
    "err": 0.02145658592696973,
    "exponents": [
     0,
     0,
     2
    ],
    "err_syst": 0.17671973295109922,
    "err_total": 0.1780175527692403
   }
  },
  "c10": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.256960511018696,
    "err": 9.65564271993166e-06,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 0.000271976355634973,
    "err_total": 0.00027214769787895746
   },
   "kt^3 k2t^0 k3t^0": {
    "value": -1.5174308526048679,
    "err": 5.218334333435122e-05,
    "exponents": [
     3,
     0,
     0
    ],
    "err_syst": 0.0015611207067578459,
    "err_total": 0.001561992625587479
   },
   "kt^4 k2t^0 k3t^0": {
    "value": 3.683713232538981,
    "err": 9.104037072179257e-05,
    "exponents": [
     4,
     0,
     0
    ],
    "err_syst": 0.003407347080615075,
    "err_total": 0.0034085631102969524
   },
   "kt^5 k2t^0 k3t^0": {
    "value": -3.2901799817051325,
    "err": 2.2807940648415215e-05,
    "exponents": [
     5,
     0,
     0
    ],
    "err_syst": 0.0028916159423686416,
    "err_total": 0.002891705891047205
   },
   "kt^1 k2t^1 k3t^0": {
    "value": 3.4945188524346746,
    "err": 0.00012482892176866102,
    "exponents": [
     1,
     1,
     0
    ],
    "err_syst": 0.002253713055651474,
    "err_total": 0.002257167427756264
   },
   "kt^2 k2t^1 k3t^0": {
    "value": -13.420888600414157,
    "err": 0.0004522397425257367,
    "exponents": [
     2,
     1,
     0
    ],
    "err_syst": 0.00848899540937964,
    "err_total": 0.00850103310458137
   },
   "kt^3 k2t^1 k3t^0": {
    "value": 15.58362023069571,
    "err": 6.383847829491548e-05,
    "exponents": [
     3,
     1,
     0
    ],
    "err_syst": 0.008218758599785048,
    "err_total": 0.008219006525903948
   },
   "kt^0 k2t^2 k3t^0": {
    "value": 13.956428555634817,
    "err": 0.0007942044035528506,
    "exponents": [
     0,
     2,
     0
    ],
    "err_syst": 0.0038878655703449283,
    "err_total": 0.0039681556581989364
   },
   "kt^1 k2t^2 k3t^0": {
    "value": -22.392374758875818,
    "err": 0.00023186103977705584,
    "exponents": [
     1,
     2,
     0
    ],
    "err_syst": 0.004923182963334938,
    "err_total": 0.004928639775053344
   },
   "kt^1 k2t^0 k3t^1": {
    "value": 4.045634688405591,
    "err": 7.968055360559012e-05,
    "exponents": [
     1,
     0,
     1
    ],
    "err_syst": 0.0013852383493198062,
    "err_total": 0.001387528116849945
   },
   "kt^2 k2t^0 k3t^1": {
    "value": -11.54962210962287,
    "err": 0.00023971828301979573,
    "exponents": [
     2,
     0,
     1
    ],
    "err_syst": 0.00281672780202058,
    "err_total": 0.0028269100385207957
   },
   "kt^0 k2t^1 k3t^1": {
    "value": 37.711560431332245,
    "err": 0.004271601381267876,
    "exponents": [
     0,
     1,
     1
    ],
    "err_syst": 0.03703985344788663,
    "err_total": 0.03728534996216837
   }
  },
  "c20": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.2874115984445292,
    "err": 1.2618218230826908e-05,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 0.0003248134341748421,
    "err_total": 0.0003250584354416529
   },
   "kt^3 k2t^0 k3t^0": {
    "value": -1.2525666858952216,
    "err": 4.870053367166499e-05,
    "exponents": [
     3,
     0,
     0
    ],
    "err_syst": 0.0013738138083596585,
    "err_total": 0.0013746767336430675
   },
   "kt^4 k2t^0 k3t^0": {
    "value": 1.8418566162694905,
    "err": 4.552018536089629e-05,
    "exponents": [
     4,
     0,
     0
    ],
    "err_syst": 0.0017036735403075376,
    "err_total": 0.0017042815551484762
   },
   "kt^1 k2t^1 k3t^0": {
    "value": 2.8202464003999097,
    "err": 0.00011230140046271629,
    "exponents": [
     1,
     1,
     0
    ],
    "err_syst": 0.0020856919439120603,
    "err_total": 0.002088713118033579
   },
   "kt^2 k2t^1 k3t^0": {
    "value": -6.710444300207079,
    "err": 0.00022611987126286835,
    "exponents": [
     2,
     1,
     0
    ],
    "err_syst": 0.00424449770468982,
    "err_total": 0.004250516552290685
   },
   "kt^0 k2t^2 k3t^0": {
    "value": 6.9782142778174086,
    "err": 0.0003971022017764253,
    "exponents": [
     0,
     2,
     0
    ],
    "err_syst": 0.0019439327851724642,
    "err_total": 0.0019840778290994682
   },
   "kt^1 k2t^0 k3t^1": {
    "value": 2.0228173442027955,
    "err": 3.984027680279506e-05,
    "exponents": [
     1,
     0,
     1
    ],
    "err_syst": 0.0006926191746599031,
    "err_total": 0.0006937640584249725
   }
  },
  "c30": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.15893134293518116,
    "err": 7.809024550796648e-06,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 0.00018882525635735559,
    "err_total": 0.00018898666170620617
   },
   "kt^3 k2t^0 k3t^0": {
    "value": -0.4175222286317405,
    "err": 1.623351122388837e-05,
    "exponents": [
     3,
     0,
     0
    ],
    "err_syst": 0.00045793793611992317,
    "err_total": 0.0004582255778810595
   },
   "kt^1 k2t^1 k3t^0": {
    "value": 0.9400821334666366,
    "err": 3.7433800154238764e-05,
    "exponents": [
     1,
     1,
     0
    ],
    "err_syst": 0.0006952306479706127,
    "err_total": 0.0006962377060111192
   }
  },
  "c40": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.03973283573379529,
    "err": 1.952256137699162e-06,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 4.7206314089338897e-05,
    "err_total": 4.724666542655154e-05
   }
  },
  "c01": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.08295534904542731,
    "err": 9.847535291960915e-07,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 5.357503767146332e-05,
    "err_total": 5.358408719957799e-05
   },
   "kt^3 k2t^0 k3t^0": {
    "value": -0.26486416670964635,
    "err": 4.562050158583607e-06,
    "exponents": [
     3,
     0,
     0
    ],
    "err_syst": 0.00018730689839802084,
    "err_total": 0.00018736244684871068
   },
   "kt^4 k2t^0 k3t^0": {
    "value": 0.08965718357985832,
    "err": 3.680613335595417e-06,
    "exponents": [
     4,
     0,
     0
    ],
    "err_syst": 0.00020557436385822137,
    "err_total": 0.00020560731015758794
   },
   "kt^1 k2t^1 k3t^0": {
    "value": 0.6742724520347655,
    "err": 1.3279793300901973e-05,
    "exponents": [
     1,
     1,
     0
    ],
    "err_syst": 0.00023086512402559212,
    "err_total": 0.0002312467478721954
   },
   "kt^2 k2t^1 k3t^0": {
    "value": -1.1200292474809255,
    "err": 1.69998746134515e-05,
    "exponents": [
     2,
     1,
     0
    ],
    "err_syst": 0.0002640959667838949,
    "err_total": 0.0002646425427031587
   },
   "kt^1 k2t^0 k3t^1": {
    "value": 1.7317978980610753,
    "err": 9.734407424128354e-05,
    "exponents": [
     1,
     0,
     1
    ],
    "err_syst": 0.0009866579762833894,
    "err_total": 0.0009914483501189187
   }
  },
  "c11": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.09802916808351483,
    "err": 2.085877552912277e-06,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 8.315109927763131e-05,
    "err_total": 8.317725768648689e-05
   },
   "kt^3 k2t^0 k3t^0": {
    "value": -0.26486416670964635,
    "err": 4.562050158583607e-06,
    "exponents": [
     3,
     0,
     0
    ],
    "err_syst": 0.00018730689839802084,
    "err_total": 0.00018736244684871068
   },
   "kt^1 k2t^1 k3t^0": {
    "value": 0.6742724520347655,
    "err": 1.3279793300901973e-05,
    "exponents": [
     1,
     1,
     0
    ],
    "err_syst": 0.00023086512402559212,
    "err_total": 0.0002312467478721954
   }
  },
  "c21": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.04901458404175742,
    "err": 1.0429387764561385e-06,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 4.1575549638815656e-05,
    "err_total": 4.1588628843243444e-05
   }
  },
  "c02": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.016970382501834948,
    "err": 9.10480338223319e-08,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 5.9997440163238325e-06,
    "err_total": 6.000434818067482e-06
   }
  }
 },
 "correlations": {
  "note": "Correlation matrices of the MC uncertainties, from the run-to-run covariance of the 28 bins (linearised for the ratios to sigma_SM). With n_runs runs the covariance has rank <= n_runs - 1, so use enough runs.",
  "LHCHWG-2026-013": {
   "labels": [
    "A1",
    "A2",
    "A3",
    "A4",
    "A5",
    "A6",
    "A7",
    "A8",
    "A9",
    "B1",
    "B2",
    "B3",
    "B4",
    "B5",
    "B6",
    "B7",
    "B8",
    "B9",
    "B10",
    "B11",
    "B12",
    "B13",
    "B14",
    "B15",
    "B16",
    "sigma_SM"
   ],
   "matrix": [
    [
     1.0,
     -0.9823610288646877,
     0.9819793927386511,
     -0.9742584492844621,
     0.9699348378837139,
     0.8801758068701309,
     -0.9728124022592619,
     0.9744602027697452,
     0.9356135085277891,
     -0.9654005911451914,
     0.977944415096059,
     -0.9397439167790934,
     0.9392198733287976,
     -0.9065576396563925,
     0.7985843468122744,
     0.20306041830538923,
     -0.7603952502769057,
     0.6397059438361963,
     0.5645860105603125,
     -0.6887876227283468,
     0.7985803017439457,
     0.18096552944616315,
     -0.01718303170756714,
     0.23255719452816856,
     -0.36837629511533787,
     0.690007649600474
    ],
    [
     -0.9823610288646877,
     1.0,
     -0.9838970212967681,
     0.980298352260158,
     -0.9783892186826825,
     -0.9483912306842855,
     0.9591476917804647,
     -0.969292443804061,
     -0.8834017987218175,
     0.9190333386658851,
     -0.9554656186789112,
     0.9036481131958918,
     -0.9078044149689819,
     0.8371938356209544,
     -0.7123384711068511,
     -0.07270609098715913,
     0.6629481017206524,
     -0.5420120399005142,
     -0.6720869091114501,
     0.5912593681244256,
     -0.7123330298539661,
     -0.04412259727210063,
     -0.10606189764618852,
     -0.1186827991663202,
     0.4426677426434851,
     -0.5562208270836559
    ],
    [
     0.9819793927386511,
     -0.9838970212967681,
     1.0,
     -0.9984157166349176,
     0.9958404333216901,
     0.8891200047663381,
     -0.9919932510410541,
     0.9960861001747535,
     0.941613728241865,
     -0.943839243502278,
     0.984667589961345,
     -0.9622720157828162,
     0.9657534922558586,
     -0.8965155534063314,
     0.8153349753339396,
     0.17049237605841883,
     -0.765472418477225,
     0.6570921369870912,
     0.5886075728146237,
     -0.7022095321600874,
     0.8153302703477697,
     0.16178882675828674,
     0.02247940108465359,
     0.221771314848681,
     -0.39895769779616685,
     0.6601243659288739
    ],
    [
     -0.9742584492844621,
     0.980298352260158,
     -0.9984157166349176,
     1.0000000000000002,
     -0.9992493853928732,
     -0.8867034534881902,
     0.9882806626550691,
     -0.9957501901478616,
     -0.9333687415126024,
     0.9278388394192207,
     -0.9765659548081648,
     0.9572476652078703,
     -0.9652681755200188,
     0.881789993111391,
     -0.8068378685833044,
     -0.1439340310534303,
     0.751341442388039,
     -0.6448011313463602,
     -0.5978083699664811,
     0.6866512541296719,
     -0.8068329754744209,
     -0.14002400315817887,
     -0.05110035633263311,
     -0.20146641328369427,
     0.42327173392203554,
     -0.6466998563200986
    ],
    [
     0.9699348378837139,
     -0.9783892186826825,
     0.9958404333216901,
     -0.9992493853928732,
     0.9999999999999999,
     0.8877363889267265,
     -0.9826358155516004,
     0.9926069743106913,
     0.9237296295392885,
     -0.9162777939031937,
     0.9684139535602194,
     -0.9501268015231854,
     0.9606873190031621,
     -0.8683288941007858,
     0.7968204641776092,
     0.1256106021901424,
     -0.7385446027357357,
     0.6362430025722412,
     0.6014393659440374,
     -0.6734330924958416,
     0.7968154556452345,
     0.12459296287896737,
     0.0692655108550913,
     0.19277144856783132,
     -0.43571849522620204,
     0.635832980303323
    ],
    [
     0.8801758068701309,
     -0.9483912306842855,
     0.8891200047663381,
     -0.8867034534881902,
     0.8877363889267265,
     1.0,
     -0.8338952456404497,
     0.854386784183414,
     0.7009491954298848,
     -0.7768546659292365,
     0.8261009398035811,
     -0.7395302227674364,
     0.7423910996514033,
     -0.6447786559592752,
     0.47730278891378625,
     -0.12540603555770607,
     -0.4284448508086136,
     0.3187730981719627,
     0.7783164676661525,
     -0.3638328706202558,
     0.47729555681259844,
     -0.1766899612835749,
     0.2637066300903566,
     -0.05429670739757998,
     -0.4805503819147928,
     0.27887690627896466
    ],
    [
     -0.9728124022592619,
     0.9591476917804647,
     -0.9919932510410541,
     0.9882806626550691,
     -0.9826358155516004,
     -0.8338952456404497,
     1.0,
     -0.9968375062514193,
     -0.9738324605202697,
     0.9605255385972793,
     -0.9959931932088818,
     0.9858790713936388,
     -0.9860756292435159,
     0.9367166126094185,
     -0.8705523856051806,
     -0.24274185493141137,
     0.8245894983072298,
     -0.7100892633367072,
     -0.5353713280921654,
     0.7644496018586914,
     -0.8705484215217502,
     -0.23956260923023381,
     0.04378715347264924,
     -0.27078835964274245,
     0.3617932699353211,
     -0.7266303201184482
    ],
    [
     0.9744602027697452,
     -0.969292443804061,
     0.9960861001747535,
     -0.9957501901478616,
     0.9926069743106913,
     0.854386784183414,
     -0.9968375062514193,
     1.0,
     0.9578739915461635,
     -0.9429840923923041,
     0.9879989447507066,
     -0.9742354378221534,
     0.9811628472640633,
     -0.9109418369620869,
     0.8412092651216975,
     0.18125809132734375,
     -0.7866544945370063,
     0.6710681887552009,
     0.5762467859957113,
     -0.7208630282934374,
     0.8412049372508634,
     0.17933389082223072,
     0.01904319816100027,
     0.21807755563183062,
     -0.41190849736732393,
     0.6912558201175345
    ],
    [
     0.9356135085277891,
     -0.8834017987218175,
     0.941613728241865,
     -0.9333687415126024,
     0.9237296295392885,
     0.7009491954298848,
     -0.9738324605202697,
     0.9578739915461635,
     1.0,
     -0.971231044967203,
     0.9797932885203393,
     -0.9902992664607189,
     0.9828482704122987,
     -0.9867639342864047,
     0.9467265784470621,
     0.41271178876265213,
     -0.9171173704591331,
     0.8033342048789578,
     0.3694283777113625,
     -0.8642618599284426,
     0.9467242974210008,
     0.41757915591860406,
     -0.2129197529476473,
     0.40340716785217834,
     -0.2356436969701622,
     0.8525856964424441
    ],
    [
     -0.9654005911451914,
     0.9190333386658851,
     -0.943839243502278,
     0.9278388394192207,
     -0.9162777939031937,
     -0.7768546659292365,
     0.9605255385972793,
     -0.9429840923923041,
     -0.971231044967203,
     1.0,
     -0.9803117523294806,
     0.9574053104303619,
     -0.9380017838105933,
     0.976478460816707,
     -0.8819668585593118,
     -0.426873987163918,
     0.8724265509808742,
     -0.7506982028137826,
     -0.39114004521957857,
     0.8185013662423146,
     -0.8819641662227399,
     -0.39829894815491873,
     0.24673379897278044,
     -0.40315751085758955,
     0.17033356747796718,
     -0.7973342382150734
    ],
    [
     0.977944415096059,
     -0.9554656186789112,
     0.984667589961345,
     -0.9765659548081648,
     0.9684139535602194,
     0.8261009398035811,
     -0.9959931932088818,
     0.9879989447507066,
     0.9797932885203393,
     -0.9803117523294806,
     1.0,
     -0.9836949356186944,
     0.9775792357921151,
     -0.9555870989514909,
     0.8762825542199802,
     0.29306820592616745,
     -0.8410069791154817,
     0.7191493923501155,
     0.508056403614377,
     -0.7810880803738682,
     0.8762789332416704,
     0.2799026703070549,
     -0.09836891633406811,
     0.2994691898588729,
     -0.3147013213602925,
     0.7473258829846229
    ],
    [
     -0.9397439167790934,
     0.9036481131958918,
     -0.9622720157828162,
     0.9572476652078703,
     -0.9501268015231854,
     -0.7395302227674364,
     0.9858790713936388,
     -0.9742354378221534,
     -0.9902992664607189,
     0.9574053104303619,
     -0.9836949356186944,
     1.0,
     -0.9949809965077456,
     0.9635375095060386,
     -0.9387790220749918,
     -0.3580861532931541,
     0.9018176540148272,
     -0.8094701316186451,
     -0.40830456249910946,
     0.8535954129471758,
     -0.9387763237392621,
     -0.3701442914502245,
     0.1580202465696266,
     -0.3940358511948475,
     0.27090605993782957,
     -0.8167214645416373
    ],
    [
     0.9392198733287976,
     -0.9078044149689819,
     0.9657534922558586,
     -0.9652681755200188,
     0.9606873190031621,
     0.7423910996514033,
     -0.9860756292435159,
     0.9811628472640633,
     0.9828482704122987,
     -0.9380017838105933,
     0.9775792357921151,
     -0.9949809965077456,
     0.9999999999999999,
     -0.9435714085612701,
     0.9221557834638268,
     0.29295834461791403,
     -0.8722435622359578,
     0.774565930272579,
     0.44836255964469196,
     -0.815385566816959,
     0.9221529505602847,
     0.31116958307651704,
     -0.08649311653739214,
     0.331381005976626,
     -0.3399496971151525,
     0.7979626308160789
    ],
    [
     -0.9065576396563925,
     0.8371938356209544,
     -0.8965155534063314,
     0.881789993111391,
     -0.8683288941007858,
     -0.6447786559592752,
     0.9367166126094185,
     -0.9109418369620869,
     -0.9867639342864047,
     0.976478460816707,
     -0.9555870989514909,
     0.9635375095060386,
     -0.9435714085612701,
     0.9999999999999999,
     -0.9498175175127413,
     -0.5334267912105453,
     0.9437556619135864,
     -0.8274646421331154,
     -0.2648436892488634,
     0.8977362889465329,
     -0.9498159571622895,
     -0.523978325841417,
     0.34788702314082665,
     -0.4869497887874146,
     0.10482729997622042,
     -0.8847665669452226
    ],
    [
     0.7985843468122744,
     -0.7123384711068511,
     0.8153349753339396,
     -0.8068378685833044,
     0.7968204641776092,
     0.47730278891378625,
     -0.8705523856051806,
     0.8412092651216975,
     0.9467265784470621,
     -0.8819668585593118,
     0.8762825542199802,
     -0.9387790220749918,
     0.9221557834638268,
     -0.9498175175127413,
     0.9999999999999998,
     0.5879098659829615,
     -0.9882390225447997,
     0.9372149292213812,
     0.09861179049526857,
     -0.9670654329826661,
     0.9999999998345886,
     0.6275941007715526,
     -0.40274995405376673,
     0.6195930642354108,
     -0.04869797783392446,
     0.9470535597849321
    ],
    [
     0.20306041830538923,
     -0.07270609098715913,
     0.17049237605841883,
     -0.1439340310534303,
     0.1256106021901424,
     -0.12540603555770607,
     -0.24274185493141137,
     0.18125809132734375,
     0.41271178876265213,
     -0.426873987163918,
     0.29306820592616745,
     -0.3580861532931541,
     0.29295834461791403,
     -0.5334267912105453,
     0.5879098659829615,
     0.9999999999999999,
     -0.6921214337021249,
     0.7109343383712297,
     -0.6395992660667557,
     -0.7404204519919366,
     0.5879143796131352,
     0.9838266054911553,
     -0.9742779760196225,
     0.8881500499638947,
     0.7497465473787511,
     0.6873898773151537
    ],
    [
     -0.7603952502769057,
     0.6629481017206524,
     -0.765472418477225,
     0.751341442388039,
     -0.7385446027357357,
     -0.4284448508086136,
     0.8245894983072298,
     -0.7866544945370063,
     -0.9171173704591331,
     0.8724265509808742,
     -0.8410069791154817,
     0.9018176540148272,
     -0.8722435622359578,
     0.9437556619135864,
     -0.9882390225447997,
     -0.6921214337021249,
     1.0,
     -0.9566045853117183,
     0.0025421184579467212,
     0.9893494002620096,
     -0.988239584044762,
     -0.7192470465399342,
     0.5251683664691135,
     -0.7048033310884995,
     -0.08196397910595711,
     -0.9564835510713846
    ],
    [
     0.6397059438361963,
     -0.5420120399005142,
     0.6570921369870912,
     -0.6448011313463602,
     0.6362430025722412,
     0.3187730981719627,
     -0.7100892633367072,
     0.6710681887552009,
     0.8033342048789578,
     -0.7506982028137826,
     0.7191493923501155,
     -0.8094701316186451,
     0.774565930272579,
     -0.8274646421331154,
     0.9372149292213812,
     0.7109343383712297,
     -0.9566045853117183,
     0.9999999999999998,
     -0.15170388439266433,
     -0.9769857861096896,
     0.9372164289989277,
     0.7645793924786037,
     -0.5686332818157345,
     0.8309709968021533,
     0.1895145508048095,
     0.913977507547791
    ],
    [
     0.5645860105603125,
     -0.6720869091114501,
     0.5886075728146237,
     -0.5978083699664811,
     0.6014393659440374,
     0.7783164676661525,
     -0.5353713280921654,
     0.5762467859957113,
     0.3694283777113625,
     -0.39114004521957857,
     0.508056403614377,
     -0.40830456249910946,
     0.44836255964469196,
     -0.2648436892488634,
     0.09861179049526857,
     -0.6395992660667557,
     0.0025421184579467212,
     -0.15170388439266433,
     1.0000000000000002,
     0.0937167590438883,
     0.09860475588727349,
     -0.6720295541537268,
     0.7519866665918968,
     -0.6102448488108353,
     -0.8612297519455305,
     -0.09886389082318146
    ],
    [
     -0.6887876227283468,
     0.5912593681244256,
     -0.7022095321600874,
     0.6866512541296719,
     -0.6734330924958416,
     -0.3638328706202558,
     0.7644496018586914,
     -0.7208630282934374,
     -0.8642618599284426,
     0.8185013662423146,
     -0.7810880803738682,
     0.8535954129471758,
     -0.815385566816959,
     0.8977362889465329,
     -0.9670654329826661,
     -0.7404204519919366,
     0.9893494002620096,
     -0.9769857861096896,
     0.0937167590438883,
     1.0,
     -0.9670662811862548,
     -0.7754172078714807,
     0.5899030878460338,
     -0.7809282925080476,
     -0.17605518516424964,
     -0.9331620770565471
    ],
    [
     0.7985803017439457,
     -0.7123330298539661,
     0.8153302703477697,
     -0.8068329754744209,
     0.7968154556452345,
     0.47729555681259844,
     -0.8705484215217502,
     0.8412049372508634,
     0.9467242974210008,
     -0.8819641662227399,
     0.8762789332416704,
     -0.9387763237392621,
     0.9221529505602847,
     -0.9498159571622895,
     0.9999999998345886,
     0.5879143796131352,
     -0.988239584044762,
     0.9372164289989277,
     0.09860475588727349,
     -0.9670662811862548,
     0.9999999999999998,
     0.6275988244326923,
     -0.40275506412738205,
     0.6195968307491172,
     -0.048692566526959864,
     0.9470560301954161
    ],
    [
     0.18096552944616315,
     -0.04412259727210063,
     0.16178882675828674,
     -0.14002400315817887,
     0.12459296287896737,
     -0.1766899612835749,
     -0.23956260923023381,
     0.17933389082223072,
     0.41757915591860406,
     -0.39829894815491873,
     0.2799026703070549,
     -0.3701442914502245,
     0.31116958307651704,
     -0.523978325841417,
     0.6275941007715526,
     0.9838266054911553,
     -0.7192470465399342,
     0.7645793924786037,
     -0.6720295541537268,
     -0.7754172078714807,
     0.6275988244326923,
     1.0,
     -0.9487258163659676,
     0.9237887674402396,
     0.7096352589471542,
     0.7279951194623332
    ],
    [
     -0.01718303170756714,
     -0.10606189764618852,
     0.02247940108465359,
     -0.05110035633263311,
     0.0692655108550913,
     0.2637066300903566,
     0.04378715347264924,
     0.01904319816100027,
     -0.2129197529476473,
     0.24673379897278044,
     -0.09836891633406811,
     0.1580202465696266,
     -0.08649311653739214,
     0.34788702314082665,
     -0.40274995405376673,
     -0.9742779760196225,
     0.5251683664691135,
     -0.5686332818157345,
     0.7519866665918968,
     0.5899030878460338,
     -0.40275506412738205,
     -0.9487258163659676,
     0.9999999999999999,
     -0.8578503374170143,
     -0.86830152585093,
     -0.5252912057649117
    ],
    [
     0.23255719452816856,
     -0.1186827991663202,
     0.221771314848681,
     -0.20146641328369427,
     0.19277144856783132,
     -0.05429670739757998,
     -0.27078835964274245,
     0.21807755563183062,
     0.40340716785217834,
     -0.40315751085758955,
     0.2994691898588729,
     -0.3940358511948475,
     0.331381005976626,
     -0.4869497887874146,
     0.6195930642354108,
     0.8881500499638947,
     -0.7048033310884995,
     0.8309709968021533,
     -0.6102448488108353,
     -0.7809282925080476,
     0.6195968307491172,
     0.9237887674402396,
     -0.8578503374170143,
     0.9999999999999999,
     0.6650935908867721,
     0.6859382524309782
    ],
    [
     -0.36837629511533787,
     0.4426677426434851,
     -0.39895769779616685,
     0.42327173392203554,
     -0.43571849522620204,
     -0.4805503819147928,
     0.3617932699353211,
     -0.41190849736732393,
     -0.2356436969701622,
     0.17033356747796718,
     -0.3147013213602925,
     0.27090605993782957,
     -0.3399496971151525,
     0.10482729997622042,
     -0.04869797783392446,
     0.7497465473787511,
     -0.08196397910595711,
     0.1895145508048095,
     -0.8612297519455305,
     -0.17605518516424964,
     -0.048692566526959864,
     0.7096352589471542,
     -0.86830152585093,
     0.6650935908867721,
     1.0,
     0.07510512085291768
    ],
    [
     0.690007649600474,
     -0.5562208270836559,
     0.6601243659288739,
     -0.6466998563200986,
     0.635832980303323,
     0.27887690627896466,
     -0.7266303201184482,
     0.6912558201175345,
     0.8525856964424441,
     -0.7973342382150734,
     0.7473258829846221,
     -0.8167214645416367,
     0.7979626308160789,
     -0.8847665669452226,
     0.9470535597849321,
     0.6873898773151537,
     -0.9564835510713846,
     0.913977507547791,
     -0.09886389082318146,
     -0.9331620770565471,
     0.9470560301954161,
     0.7279951194623332,
     -0.5252912057649117,
     0.6859382524309782,
     0.07510512085291768,
     1.0
    ]
   ]
  },
  "LHCHWG-2026-017": {
   "labels": [
    "c00: kt^2 k2t^0 k3t^0",
    "c00: kt^3 k2t^0 k3t^0",
    "c00: kt^4 k2t^0 k3t^0",
    "c00: kt^5 k2t^0 k3t^0",
    "c00: kt^6 k2t^0 k3t^0",
    "c00: kt^1 k2t^1 k3t^0",
    "c00: kt^2 k2t^1 k3t^0",
    "c00: kt^3 k2t^1 k3t^0",
    "c00: kt^4 k2t^1 k3t^0",
    "c00: kt^0 k2t^2 k3t^0",
    "c00: kt^1 k2t^2 k3t^0",
    "c00: kt^2 k2t^2 k3t^0",
    "c00: kt^1 k2t^0 k3t^1",
    "c00: kt^2 k2t^0 k3t^1",
    "c00: kt^3 k2t^0 k3t^1",
    "c00: kt^0 k2t^1 k3t^1",
    "c00: kt^1 k2t^1 k3t^1",
    "c00: kt^0 k2t^0 k3t^2",
    "c10: kt^2 k2t^0 k3t^0",
    "c10: kt^3 k2t^0 k3t^0",
    "c10: kt^4 k2t^0 k3t^0",
    "c10: kt^5 k2t^0 k3t^0",
    "c10: kt^1 k2t^1 k3t^0",
    "c10: kt^2 k2t^1 k3t^0",
    "c10: kt^3 k2t^1 k3t^0",
    "c10: kt^0 k2t^2 k3t^0",
    "c10: kt^1 k2t^2 k3t^0",
    "c10: kt^1 k2t^0 k3t^1",
    "c10: kt^2 k2t^0 k3t^1",
    "c10: kt^0 k2t^1 k3t^1",
    "c20: kt^2 k2t^0 k3t^0",
    "c20: kt^3 k2t^0 k3t^0",
    "c20: kt^4 k2t^0 k3t^0",
    "c20: kt^1 k2t^1 k3t^0",
    "c20: kt^2 k2t^1 k3t^0",
    "c20: kt^0 k2t^2 k3t^0",
    "c20: kt^1 k2t^0 k3t^1",
    "c30: kt^2 k2t^0 k3t^0",
    "c30: kt^3 k2t^0 k3t^0",
    "c30: kt^1 k2t^1 k3t^0",
    "c40: kt^2 k2t^0 k3t^0",
    "c01: kt^2 k2t^0 k3t^0",
    "c01: kt^3 k2t^0 k3t^0",
    "c01: kt^4 k2t^0 k3t^0",
    "c01: kt^1 k2t^1 k3t^0",
    "c01: kt^2 k2t^1 k3t^0",
    "c01: kt^1 k2t^0 k3t^1",
    "c11: kt^2 k2t^0 k3t^0",
    "c11: kt^3 k2t^0 k3t^0",
    "c11: kt^1 k2t^1 k3t^0",
    "c21: kt^2 k2t^0 k3t^0",
    "c02: kt^2 k2t^0 k3t^0"
   ],
   "matrix": [
    [
     1.0,
     -0.9993942042928252,
     0.9930268145958827,
     -0.9394438157254107,
     0.8577618608929272,
     0.9483728693664025,
     -0.9757354107471531,
     0.952813434590109,
     -0.7550402957251986,
     0.30149286616672405,
     -0.6187793333395483,
     -0.5520639476793326,
     -0.0721190916777464,
     -0.39203520685931686,
     0.8093745321933218,
     -0.3071278576027481,
     0.6011159009372453,
     -0.6367294572214702,
     0.9987776349837083,
     -0.9991022153171395,
     0.996005336151976,
     -0.9394438157254107,
     0.9666017557275332,
     -0.9727670116849843,
     0.952813434590109,
     0.30149286616672405,
     -0.6187793333395483,
     0.7744379091313809,
     -0.39203520685931686,
     -0.3071278576027481,
     0.9970259302976283,
     -0.9984157880395522,
     0.996005336151976,
     0.9753139224832866,
     -0.9727670116849843,
     0.30149286616672405,
     0.7744379091313809,
     0.9953644538808427,
     -0.9984157880395518,
     0.9753139224832872,
     0.9953644538808427,
     0.9904906575482924,
     -0.9905237083343674,
     0.9366602598971048,
     0.7744462779296154,
     -0.797280377338128,
     -0.5947737973054723,
     0.9971304725887835,
     -0.9905237083343674,
     0.7744462779296154,
     0.9971304725887835,
     0.9353487018805714
    ],
    [
     -0.9993942042928268,
     0.9999999999999999,
     -0.9946375025861032,
     0.9394090382612457,
     -0.855951332714439,
     -0.950336973602298,
     0.9799032159774725,
     -0.9550445015895999,
     0.7590435802093346,
     -0.31984589132981345,
     0.6377636516400345,
     0.5344492994931991,
     0.05156591378525487,
     0.41384506769683077,
     -0.8015911318415283,
     0.285867993858597,
     -0.5827923742668034,
     0.6210202171064341,
     -0.9982964794470401,
     0.9995810544865961,
     -0.9973625092041465,
     0.9394090382612457,
     -0.9671297103691128,
     0.9768265137946159,
     -0.9550445015895999,
     -0.31984589132981345,
     0.6377636516400345,
     -0.7832122181424349,
     0.41384506769683077,
     0.285867993858597,
     -0.9966794702361439,
     0.9988071018740561,
     -0.9973625092041465,
     -0.9749028603100195,
     0.9768265137946159,
     -0.31984589132981345,
     -0.7832122181424349,
     -0.9951109731066404,
     0.9988071018740563,
     -0.9749028603100194,
     -0.9951109731066404,
     -0.9895457626121752,
     0.9916877276357443,
     -0.9401584720009283,
     -0.7832204438527993,
     0.8019562957074774,
     0.5779557321133612,
     -0.9960588546177055,
     0.9916877276357443,
     -0.7832204438527993,
     -0.9960588546177055,
     -0.9348503780859577
    ],
    [
     0.9930268145958852,
     -0.9946375025861035,
     1.0000000000000002,
     -0.9673609980776612,
     0.8991702269328925,
     0.9175573306674321,
     -0.9648936282151855,
     0.9718472663508951,
     -0.8130670062393611,
     0.2763612870785545,
     -0.604024013972953,
     -0.5159149039735529,
     -0.08386388264889148,
     -0.37870183228388093,
     0.8191362761217763,
     -0.2926680896990584,
     0.564386762021064,
     -0.5980065303215315,
     0.9899619948924527,
     -0.9931356198609526,
     0.9994973261957913,
     -0.9673609980776612,
     0.9383300071341667,
     -0.9585420230866832,
     0.9718472663508951,
     0.2763612870785545,
     -0.604024013972953,
     0.7340165711771349,
     -0.37870183228388093,
     -0.2926680896990584,
     0.9873252225615813,
     -0.9916201961374836,
     0.9994973261957913,
     0.9487954779222033,
     -0.9585420230866832,
     0.2763612870785545,
     0.7340165711771349,
     0.9850582485045397,
     -0.9916201961374839,
     0.9487954779222032,
     0.9850582485045397,
     0.988735760375138,
     -0.9911940072888816,
     0.9700640651577942,
     0.7340255734341836,
     -0.833806030085764,
     -0.580825744178646,
     0.9923072322608641,
     -0.9911940072888816,
     0.7340255734341836,
     0.9923072322608641,
     0.9436940296447627
    ],
    [
     -0.9394438157254128,
     0.9394090382612461,
     -0.9673609980776602,
     0.9999999999999999,
     -0.9806242778337634,
     -0.793109360038755,
     0.8777780170269645,
     -0.976049631799581,
     0.9129670100478999,
     -0.0681159309553907,
     0.42839796111875156,
     0.5115189654204343,
     0.2406842831640409,
     0.19156964806792615,
     -0.872538557027097,
     0.40204459947752247,
     -0.5627762281200528,
     0.5809646649306637,
     -0.9293463698170302,
     0.9346239962591733,
     -0.9598431872685103,
     0.9999999999999999,
     -0.8284788896771328,
     0.8626957078645193,
     -0.976049631799581,
     -0.0681159309553907,
     0.42839796111875156,
     -0.5497416315089974,
     0.19156964806792615,
     0.40204459947752247,
     -0.922766096241354,
     0.9308795855661076,
     -0.9598431872685103,
     -0.8488326544522776,
     0.8626957078645193,
     -0.0681159309553907,
     -0.5497416315089974,
     -0.9178109941696629,
     0.9308795855661076,
     -0.8488326544522795,
     -0.9178109941696629,
     -0.955419082796998,
     0.9511228148831604,
     -0.99226429802313,
     -0.5497527904211836,
     0.8821327559599821,
     0.6310831712940093,
     -0.9496806034307428,
     0.9511228148831604,
     -0.5497527904211836,
     -0.9496806034307428,
     -0.941967691156707
    ],
    [
     0.85776186089293,
     -0.8559513327144379,
     0.8991702269328907,
     -0.9806242778337619,
     0.9999999999999998,
     0.6634304363752999,
     -0.7718770417878219,
     0.9363696231957825,
     -0.9478186231461652,
     -0.10406280887721693,
     -0.2681363675070022,
     -0.49384202218227263,
     -0.3589249236996699,
     -0.030730860137611934,
     0.8800867212988708,
     -0.4810126947039637,
     0.5455485999218181,
     -0.5510749482226885,
     0.8424788312282309,
     -0.8487979995363966,
     0.8868320151195066,
     -0.9806242778337619,
     0.7089759437036222,
     -0.7507495711981821,
     0.9363696231957825,
     -0.10406280887721693,
     -0.2681363675070022,
     0.3822136420589956,
     -0.030730860137611934,
     -0.4810126947039637,
     0.8329988020118063,
     -0.8434669228836076,
     0.8868320151195066,
     0.7363645961394517,
     -0.7507495711981821,
     -0.10406280887721693,
     0.3822136420589956,
     0.8260863256334637,
     -0.8434669228836084,
     0.7363645961394535,
     0.8260863256334637,
     0.8892252307425621,
     -0.8790425441111888,
     0.9633020865589702,
     0.3822260114875441,
     -0.880191251702971,
     -0.6499561810438028,
     0.8764382486955331,
     -0.8790425441111888,
     0.3822260114875441,
     0.8764382486955331,
     0.9010727683033097
    ],
    [
     0.9483728693664017,
     -0.9503369736022946,
     0.9175573306674293,
     -0.7931093600387495,
     0.6634304363752951,
     1.0,
     -0.9818451118632217,
     0.8549948769770732,
     -0.5645440287449186,
     0.5079442517117251,
     -0.7723495151629893,
     -0.5000850025316058,
     0.12659626691220277,
     -0.5841813456771436,
     0.6778760586806735,
     -0.16778834841152446,
     0.5440198932131617,
     -0.5928401485169974,
     0.9517268850702457,
     -0.9513434354435498,
     0.9290270130658861,
     -0.7931093600387495,
     0.996944290857466,
     -0.9884798562278708,
     0.8549948769770732,
     0.5079442517117251,
     -0.7723495151629893,
     0.9249745512353313,
     -0.5841813456771436,
     -0.16778834841152446,
     0.9524973608705852,
     -0.9515730103557203,
     0.9290270130658861,
     0.9916654789346532,
     -0.9884798562278708,
     0.5079442517117251,
     0.9249745512353313,
     0.9525942621092423,
     -0.9515730103557203,
     0.9916654789346553,
     0.9525942621092423,
     0.9267923083525517,
     -0.936193335778896,
     0.7986976896371281,
     0.9249785255776051,
     -0.6744466216280186,
     -0.4758869684151477,
     0.9393807277031471,
     -0.936193335778896,
     0.9249785255776051,
     0.9393807277031471,
     0.8543326081746081
    ],
    [
     -0.9757354107471496,
     0.9799032159774681,
     -0.9648936282151792,
     0.8777780170269572,
     -0.7718770417878141,
     -0.9818451118632163,
     0.9999999999999998,
     -0.932272738914877,
     0.704874842757197,
     -0.4280480406486348,
     0.7531094063877639,
     0.4640120318028615,
     -0.08488264329776321,
     0.5474236741573749,
     -0.7441436826272244,
     0.20550690347773745,
     -0.5141663679683295,
     0.565163768514923,
     -0.9734663108100204,
     0.9777047389928787,
     -0.9709952217996366,
     0.8777780170269572,
     -0.9856871207783917,
     0.9989381079772393,
     -0.932272738914877,
     -0.4280480406486348,
     0.7531094063877639,
     -0.8748935310973394,
     0.5474236741573749,
     0.20550690347773745,
     -0.9713149144379157,
     0.9757178530350853,
     -0.9709952217996366,
     -0.9849470696014627,
     0.9989381079772393,
     -0.4280480406486348,
     -0.8748935310973394,
     -0.9693897187170275,
     0.9757178530350851,
     -0.9849470696014639,
     -0.9693897187170275,
     -0.9694528259981173,
     0.979706358931679,
     -0.8855546267994331,
     -0.874899369358057,
     0.7907982492478772,
     0.48854691790146637,
     -0.9738225208411024,
     0.979706358931679,
     -0.874899369358057,
     -0.9738225208411024,
     -0.9224494388909649
    ],
    [
     0.9528134345901069,
     -0.9550445015895965,
     0.9718472663508901,
     -0.9760496317995755,
     0.9363696231957767,
     0.8549948769770719,
     -0.9322727389148809,
     1.0000000000000002,
     -0.9067861526453652,
     0.1318198381775154,
     -0.5492426911967624,
     -0.45946006093753167,
     -0.12254862739245725,
     -0.31094254997299653,
     0.8653181086974027,
     -0.38620752327010366,
     0.5212948684406239,
     -0.5615628389029866,
     0.9385665214700668,
     -0.9470605889616468,
     0.9680474287206072,
     -0.9760496317995755,
     0.8798372229337327,
     -0.9166217378230134,
     1.0000000000000002,
     0.1318198381775154,
     -0.5492426911967624,
     0.6572788266901867,
     -0.31094254997299653,
     -0.38620752327010366,
     0.9298561309089088,
     -0.9411106585411599,
     0.9680474287206072,
     0.8931514026908085,
     -0.9166217378230134,
     0.1318198381775154,
     0.6572788266901867,
     0.923429890755469,
     -0.9411106585411602,
     0.8931514026908112,
     0.923429890755469,
     0.9801656249741301,
     -0.9808198242252931,
     0.9681190361824615,
     0.6572884589853831,
     -0.9320134605376956,
     -0.5724107399444441,
     0.9682233777899235,
     -0.9808198242252931,
     0.6572884589853831,
     0.9682233777899235,
     0.9861809989286262
    ],
    [
     -0.7550402957252017,
     0.7590435802093315,
     -0.8130670062393575,
     0.9129670100478965,
     -0.9478186231461649,
     -0.564544028744923,
     0.7048748427572075,
     -0.9067861526453717,
     0.9999999999999999,
     0.13971286119167634,
     0.3117872770472379,
     0.2445981504018788,
     0.2023460050802081,
     0.09641452683649608,
     -0.7808735380575226,
     0.3935596919576143,
     -0.3120999672096118,
     0.33577968316268114,
     -0.7304406413168506,
     0.7457431930199515,
     -0.7976481681739938,
     0.9129670100478965,
     -0.6017194486424617,
     0.6740836432814258,
     -0.9067861526453717,
     0.13971286119167634,
     0.3117872770472379,
     -0.33293531313472924,
     0.09641452683649608,
     0.3935596919576143,
     -0.716773117401018,
     0.7362356296313791,
     -0.7976481681739938,
     -0.6239988828578948,
     0.6740836432814258,
     0.13971286119167634,
     -0.33293531313472924,
     -0.7070279163806685,
     0.7362356296313817,
     -0.6239988828578978,
     -0.7070279163806685,
     -0.8137616843813088,
     0.8104476291740985,
     -0.9037058178577558,
     -0.3329471686282577,
     0.9565352468396225,
     0.44456921316909176,
     -0.7839500202418938,
     0.8104476291740985,
     -0.3329471686282577,
     -0.7839500202418938,
     -0.8838674876327284
    ],
    [
     0.3014928661667246,
     -0.3198458913298133,
     0.27636128707855245,
     -0.0681159309553886,
     -0.10406280887721742,
     0.5079442517117272,
     -0.42804804064864066,
     0.13181983817751813,
     0.13971286119167622,
     1.0000000000000002,
     -0.8223323760143191,
     0.13175988994088916,
     0.7226520851913791,
     -0.906136347163243,
     -0.19181429227240432,
     0.7111725214535747,
     -0.14465051203847556,
     0.1176050834089023,
     0.3306175432809402,
     -0.3321796345272042,
     0.2910107924104326,
     -0.0681159309553886,
     0.449709598192267,
     -0.4558012232649352,
     0.13181983817751813,
     1.0000000000000002,
     -0.8223323760143191,
     0.7455942126509643,
     -0.906136347163243,
     0.7111725214535747,
     0.34769962876727745,
     -0.340498577855353,
     0.2910107924104326,
     0.41022216625134594,
     -0.4558012232649352,
     1.0000000000000002,
     0.7455942126509643,
     0.35931279785421094,
     -0.34049857785535315,
     0.4102221662513484,
     0.35931279785421094,
     0.2165350303435527,
     -0.2617616958016573,
     0.15480770320410853,
     0.7455877899329518,
     0.036243913200740066,
     0.3005062701082332,
     0.2520551030935579,
     -0.2617616958016573,
     0.7455877899329518,
     0.2520551030935579,
     0.09299243343806422
    ],
    [
     -0.6187793333395455,
     0.63776365164003,
     -0.6040240139729476,
     0.4283979611187424,
     -0.26813636750699343,
     -0.7723495151629872,
     0.7531094063877715,
     -0.5492426911967655,
     0.3117872770472271,
     -0.8223323760143115,
     1.0000000000000002,
     -0.08166528188669242,
     -0.6854257681629493,
     0.9517085166453622,
     -0.1748364719895294,
     -0.3990092297520341,
     0.048844341145392225,
     0.04138309006027221,
     -0.6271988206008987,
     0.6386150598277089,
     -0.6158541198844554,
     0.4283979611187424,
     -0.7267822102364722,
     0.761205661421482,
     -0.5492426911967655,
     -0.8223323760143115,
     1.0000000000000002,
     -0.924602999940594,
     0.9517085166453622,
     -0.3990092297520341,
     -0.6330768533324669,
     0.6388900399545951,
     -0.6158541198844554,
     -0.6946490468455784,
     0.761205661421482,
     -0.8223323760143115,
     -0.924602999940594,
     -0.6368390352127814,
     0.638890039954594,
     -0.6946490468455807,
     -0.6368390352127814,
     -0.5873552325991241,
     0.6274896476609655,
     -0.4929966806578734,
     -0.9246021023725332,
     0.47737331483592,
     -0.14036680347058936,
     -0.5953406931107259,
     0.6274896476609655,
     -0.9246021023725332,
     -0.5953406931107259,
     -0.5414091708930665
    ],
    [
     -0.5520639476793336,
     0.5344492994932034,
     -0.5159149039735578,
     0.5115189654204414,
     -0.49384202218227796,
     -0.5000850025316074,
     0.46401203180285844,
     -0.4594600609375324,
     0.2445981504018862,
     0.13175988994088622,
     -0.08166528188668984,
     0.9999999999999999,
     0.7119815754929354,
     -0.25093999997088146,
     -0.7731698152087805,
     0.698167030171184,
     -0.9914701321659297,
     0.9636611572046075,
     -0.553331629046289,
     0.536937023857622,
     -0.5213154470878698,
     0.5115189654204414,
     -0.5400467599042253,
     0.4755458455849268,
     -0.4594600609375324,
     0.13175988994088622,
     -0.08166528188668984,
     -0.2607216229165506,
     -0.25093999997088146,
     0.698167030171184,
     -0.5502737318923351,
     0.5383865251579245,
     -0.5213154470878698,
     -0.5643478359464555,
     0.4755458455849268,
     0.13175988994088622,
     -0.2607216229165506,
     -0.5479157147944266,
     0.5383865251579242,
     -0.5643478359464517,
     -0.5479157147944266,
     -0.5414074514623686,
     0.5179522176317847,
     -0.4571154011024208,
     -0.2607271378073793,
     0.20716557568888205,
     0.9583008197421081,
     -0.5616398182818516,
     0.5179522176317847,
     -0.2607271378073793,
     -0.5616398182818516,
     -0.4569339132653583
    ],
    [
     -0.07211909167773631,
     0.05156591378524817,
     -0.08386388264888736,
     0.24068428316403542,
     -0.35892492369965806,
     0.1265962669122248,
     -0.08488264329779086,
     -0.12254862739243265,
     0.20234600508018602,
     0.7226520851913913,
     -0.6854257681629905,
     0.7119815754929585,
     1.0,
     -0.8227979934635291,
     -0.5588732165709239,
     0.8234721151772988,
     -0.694672503164709,
     0.6333246354009877,
     -0.059798345725456906,
     0.048237678279615434,
     -0.07291344858456376,
     0.24068428316403542,
     0.05810153097261861,
     -0.09328467049069908,
     -0.12254862739243265,
     0.7226520851913913,
     -0.6854257681629905,
     0.4484381374451328,
     -0.8227979934635291,
     0.8234721151772988,
     -0.049686093126091284,
     0.045925807206583916,
     -0.07291344858456376,
     0.013208241196087931,
     -0.09328467049069908,
     0.7226520851913913,
     0.4484381374451328,
     -0.042694891280632384,
     0.04592580720658417,
     0.013208241196093713,
     -0.042694891280632384,
     -0.10548124230326618,
     0.06583697189764758,
     -0.16491157040974444,
     0.44843146434556913,
     0.045694533792837735,
     0.8039453905773479,
     -0.10390480340684674,
     0.06583697189764758,
     0.44843146434556913,
     -0.10390480340684674,
     -0.10708174441949968
    ],
    [
     -0.39203520685932214,
     0.41384506769683094,
     -0.3787018322838812,
     0.19156964806792762,
     -0.030730860137616195,
     -0.5841813456771536,
     0.5474236741573913,
     -0.3109425499730081,
     0.09641452683650482,
     -0.9061363471632463,
     0.9517085166453823,
     -0.2509399999708927,
     -0.8227979934635187,
     1.0000000000000002,
     0.07795797697441413,
     -0.6256495859692615,
     0.23363901461746697,
     -0.16299452919389143,
     -0.40529941889365045,
     0.41659286145246316,
     -0.39077398406494146,
     0.19156964806792762,
     -0.52358734818748,
     0.5605174639393736,
     -0.3109425499730081,
     -0.9061363471632463,
     0.9517085166453823,
     -0.8264533789352742,
     1.0000000000000002,
     -0.6256495859692615,
     -0.414451351843938,
     0.41827967994874304,
     -0.39077398406494146,
     -0.4823167330066316,
     0.5605174639393736,
     -0.9061363471632463,
     -0.8264533789352742,
     -0.4205692721255475,
     0.41827967994874293,
     -0.4823167330066358,
     -0.4205692721255475,
     -0.35005403319408557,
     0.3974189551281542,
     -0.27343324689899745,
     -0.8264499474629421,
     0.2512261368084501,
     -0.3570986674495677,
     -0.36106470445251126,
     0.3974189551281542,
     -0.8264499474629421,
     -0.36106470445251126,
     -0.30221326855711406
    ],
    [
     0.8093745321933213,
     -0.8015911318415274,
     0.8191362761217755,
     -0.8725385570270966,
     0.8800867212988688,
     0.6778760586806728,
     -0.7441436826272235,
     0.8653181086974022,
     -0.7808735380575217,
     -0.19181429227240457,
     -0.17483647198952787,
     -0.7731698152087813,
     -0.5588732165709268,
     0.07795797697441445,
     1.0,
     -0.734425349141267,
     0.8152316221604965,
     -0.8348167982134554,
     0.7901566505510111,
     -0.7917637248131932,
     0.8143398159389927,
     -0.8725385570270966,
     0.7231346551502252,
     -0.7301650673763119,
     0.8653181086974022,
     -0.19181429227240457,
     -0.17483647198952787,
     0.39675922526450524,
     0.07795797697441445,
     -0.734425349141267,
     0.7771089276154339,
     -0.7846217370319012,
     0.8143398159389927,
     0.7502894126855248,
     -0.7301650673763119,
     -0.19181429227240457,
     0.39675922526450524,
     0.7677633493295997,
     -0.7846217370319013,
     0.7502894126855242,
     0.7677633493295997,
     0.8524148535186613,
     -0.837123081514634,
     0.8282018127483112,
     0.39676893051465395,
     -0.7636774610524794,
     -0.880040302631819,
     0.8403671003508968,
     -0.837123081514634,
     0.39676893051465395,
     0.8403671003508968,
     0.8630850651223486
    ],
    [
     -0.3071278576027462,
     0.2858679938585966,
     -0.2926680896990583,
     0.40204459947752214,
     -0.48101269470396213,
     -0.16778834841152096,
     0.20550690347773212,
     -0.3862075232700994,
     0.3935596919576112,
     0.7111725214535757,
     -0.3990092297520411,
     0.6981670301711881,
     0.8234721151772955,
     -0.6256495859692615,
     -0.7344253491412669,
     0.9999999999999999,
     -0.7286277766066551,
     0.7351689401126313,
     -0.28071499259370825,
     0.2743885852833995,
     -0.29014651871238023,
     0.40204459947752214,
     -0.22755961735074862,
     0.18914323413779147,
     -0.3862075232700994,
     0.7111725214535757,
     -0.3990092297520411,
     0.1380774517546135,
     -0.6256495859692615,
     0.9999999999999999,
     -0.2631831986688054,
     0.26636221215226086,
     -0.29014651871238023,
     -0.2658185456279439,
     0.18914323413779147,
     0.7111725214535757,
     0.1380774517546135,
     -0.2509817493384546,
     0.26636221215226075,
     -0.26581854562794227,
     -0.2509817493384546,
     -0.37667939023451485,
     0.333991272703488,
     -0.30209529669296636,
     0.13807008863842435,
     0.3770089725478056,
     0.8158558180726023,
     -0.3555196034907778,
     0.333991272703488,
     0.13807008863842435,
     -0.3555196034907778,
     -0.4332169200390845
    ],
    [
     0.6011159009372464,
     -0.5827923742668054,
     0.5643867620210663,
     -0.5627762281200559,
     0.5455485999218207,
     0.5440198932131617,
     -0.5141663679683278,
     0.5212948684406223,
     -0.3120999672096151,
     -0.1446505120384741,
     0.048844341145393086,
     -0.9914701321659312,
     -0.6946725031646954,
     0.2336390146174607,
     0.8152316221604963,
     -0.7286277766066533,
     1.0,
     -0.9742320724940459,
     0.5991427106869341,
     -0.583646485183917,
     0.5699082702861921,
     -0.5627762281200559,
     0.5846648423307375,
     -0.5226831697783043,
     0.5212948684406223,
     -0.1446505120384741,
     0.048844341145393086,
     0.29738297410944764,
     0.2336390146174607,
     -0.7286277766066533,
     0.5944767744135004,
     -0.5839500437841941,
     0.5699082702861921,
     0.6092647914092703,
     -0.5226831697783043,
     -0.1446505120384741,
     0.29738297410944764,
     0.5909904815136154,
     -0.5839500437841939,
     0.609264791409268,
     0.5909904815136154,
     0.5988466427460261,
     -0.5730656716011383,
     0.503022964762497,
     0.2973892504693373,
     -0.28620141682866335,
     -0.9636135536123042,
     0.6141235525903165,
     -0.5730656716011383,
     0.2973892504693373,
     0.6141235525903165,
     0.5286519637448718
    ],
    [
     -0.636729457221471,
     0.6210202171064352,
     -0.5980065303215325,
     0.5809646649306652,
     -0.5510749482226901,
     -0.592840148516998,
     0.5651637685149233,
     -0.5615628389029873,
     0.33577968316268386,
     0.11760508340890097,
     0.04138309006027387,
     0.9636611572046071,
     0.6333246354009818,
     -0.16299452919388752,
     -0.8348167982134554,
     0.7351689401126302,
     -0.9742320724940452,
     1.0,
     -0.6339867035870568,
     0.6211470165957393,
     -0.6047462652453685,
     0.5809646649306652,
     -0.6291648292460919,
     0.5720937515759082,
     -0.5615628389029873,
     0.11760508340890097,
     0.04138309006027387,
     -0.36283125946788963,
     -0.16299452919388752,
     0.7351689401126302,
     -0.629318198937545,
     0.6209322626267623,
     -0.6047462652453685,
     -0.6507986214808029,
     0.5720937515759082,
     0.11760508340890097,
     -0.36283125946788963,
     -0.6258142590136804,
     0.6209322626267624,
     -0.6507986214808019,
     -0.6258142590136804,
     -0.6361423571738133,
     0.6141378325101802,
     -0.5261751322012604,
     -0.3628385293059579,
     0.346891741192391,
     0.9395351474840619,
     -0.648651483767141,
     0.6141378325101802,
     -0.3628385293059579,
     -0.648651483767141,
     -0.5737469911192001
    ],
    [
     0.9987776349837109,
     -0.9982964794470414,
     0.9899619948924536,
     -0.9293463698170317,
     0.8424788312282339,
     0.951726885070251,
     -0.9734663108100283,
     0.9385665214700725,
     -0.7304406413168568,
     0.3306175432809433,
     -0.6271988206009086,
     -0.553331629046283,
     -0.05979834572545775,
     -0.40529941889365256,
     0.7901566505510117,
     -0.2807149925937075,
     0.5991427106869305,
     -0.6339867035870557,
     1.0,
     -0.9993906640930527,
     0.9934776694692173,
     -0.9293463698170317,
     0.9688526391673756,
     -0.9723603917367183,
     0.9385665214700725,
     0.3306175432809433,
     -0.6271988206009086,
     0.7828571865118152,
     -0.40529941889365256,
     -0.2807149925937075,
     0.9996084945345073,
     -0.9996571996302628,
     0.9934776694692173,
     0.9768374505208184,
     -0.9723603917367183,
     0.3306175432809433,
     0.7828571865118152,
     0.9988831823550006,
     -0.9996571996302624,
     0.976837450520818,
     0.9988831823550006,
     0.9824794607762165,
     -0.9832748947876043,
     0.9295843569252465,
     0.7828653511077366,
     -0.7707746807672075,
     -0.5867942495576455,
     0.9923330122159687,
     -0.9832748947876043,
     0.7828653511077366,
     0.9923330122159687,
     0.9170909384957598
    ],
    [
     -0.99910221531714,
     0.9995810544865948,
     -0.9931356198609514,
     0.9346239962591714,
     -0.8487979995363961,
     -0.9513434354435517,
     0.9777047389928821,
     -0.9470605889616479,
     0.7457431930199514,
     -0.3321796345272038,
     0.638615059827711,
     0.5369370238576191,
     0.04823767827962533,
     0.41659286145246105,
     -0.7917637248131937,
     0.2743885852834002,
     -0.5836464851839167,
     0.6211470165957385,
     -0.9993906640930507,
     1.0,
     -0.9961454369129189,
     0.9346239962591714,
     -0.9678932760187579,
     0.9756210479303732,
     -0.9470605889616479,
     -0.3321796345272038,
     0.638615059827711,
     -0.7853099093387967,
     0.41659286145246105,
     0.2743885852834002,
     -0.9985435603807511,
     0.999801959503272,
     -0.9961454369129189,
     -0.97550538843241,
     0.9756210479303732,
     -0.3321796345272038,
     -0.7853099093387967,
     -0.9975047714178196,
     0.9998019595032718,
     -0.9755053884324094,
     -0.9975047714178196,
     -0.9853992947250094,
     0.9875481863730149,
     -0.9365256631588982,
     -0.7853180841194118,
     0.7870564669724882,
     0.5756826740923736,
     -0.9937418930714,
     0.9875481863730149,
     -0.7853180841194118,
     -0.9937418930714,
     -0.9248568049969264
    ],
    [
     0.9960053361519793,
     -0.9973625092041473,
     0.999497326195792,
     -0.9598431872685113,
     0.8868320151195088,
     0.9290270130658901,
     -0.9709952217996441,
     0.9680474287206124,
     -0.7976481681739985,
     0.2910107924104355,
     -0.6158541198844645,
     -0.5213154470878635,
     -0.07291344858456492,
     -0.39077398406494174,
     0.8143398159389931,
     -0.29014651871238,
     0.5699082702861884,
     -0.6047462652453671,
     0.9934776694692173,
     -0.996145436912921,
     1.0,
     -0.9598431872685113,
     0.948525767813521,
     -0.9656399716281627,
     0.9680474287206124,
     0.2910107924104355,
     -0.6158541198844645,
     0.7506529697354016,
     -0.39077398406494174,
     -0.29014651871238,
     0.9911101691710985,
     -0.9948243796223291,
     1.0,
     0.9581262451158397,
     -0.9656399716281627,
     0.2910107924104355,
     0.7506529697354016,
     0.9890270311933678,
     -0.9948243796223293,
     0.9581262451158399,
     0.9890270311933678,
     0.9901807229282519,
     -0.9926251582910489,
     0.9618773363997543,
     0.7506616807176301,
     -0.8253083670028936,
     -0.5798240117699521,
     0.9946004304691514,
     -0.9926251582910489,
     0.7506616807176301,
     0.9946004304691514,
     0.9423144317429765
    ],
    [
     -0.9394438157254128,
     0.9394090382612461,
     -0.9673609980776602,
     0.9999999999999999,
     -0.9806242778337634,
     -0.793109360038755,
     0.8777780170269645,
     -0.976049631799581,
     0.9129670100478999,
     -0.0681159309553907,
     0.42839796111875156,
     0.5115189654204343,
     0.2406842831640409,
     0.19156964806792615,
     -0.872538557027097,
     0.40204459947752247,
     -0.5627762281200528,
     0.5809646649306637,
     -0.9293463698170302,
     0.9346239962591733,
     -0.9598431872685103,
     0.9999999999999999,
     -0.8284788896771328,
     0.8626957078645193,
     -0.976049631799581,
     -0.0681159309553907,
     0.42839796111875156,
     -0.5497416315089974,
     0.19156964806792615,
     0.40204459947752247,
     -0.922766096241354,
     0.9308795855661076,
     -0.9598431872685103,
     -0.8488326544522776,
     0.8626957078645193,
     -0.0681159309553907,
     -0.5497416315089974,
     -0.9178109941696629,
     0.9308795855661076,
     -0.8488326544522795,
     -0.9178109941696629,
     -0.955419082796998,
     0.9511228148831604,
     -0.99226429802313,
     -0.5497527904211836,
     0.8821327559599821,
     0.6310831712940093,
     -0.9496806034307428,
     0.9511228148831604,
     -0.5497527904211836,
     -0.9496806034307428,
     -0.941967691156707
    ],
    [
     0.9666017557275363,
     -0.9671297103691138,
     0.9383300071341666,
     -0.8284788896771317,
     0.7089759437036244,
     0.9969442908574707,
     -0.9856871207784008,
     0.8798372229337388,
     -0.6017194486424656,
     0.44970959819226886,
     -0.7267822102364845,
     -0.5400467599042182,
     0.05810153097261126,
     -0.5235873481874794,
     0.7231346551502253,
     -0.22755961735074903,
     0.5846648423307338,
     -0.6291648292460901,
     0.9688526391673739,
     -0.9678932760187597,
     0.94852576781352,
     -0.8284788896771317,
     1.0,
     -0.9907717909148143,
     0.8798372229337388,
     0.44970959819226886,
     -0.7267822102364845,
     0.8924618182594223,
     -0.5235873481874794,
     -0.22755961735074903,
     0.9688327810393272,
     -0.9679477959075018,
     0.94852576781352,
     0.998699628735318,
     -0.9907717909148143,
     0.44970959819226886,
     0.8924618182594223,
     0.9683776030156098,
     -0.9679477959075022,
     0.9986996287353198,
     0.9683776030156098,
     0.9478562668237063,
     -0.9538950104911956,
     0.8285268674909403,
     0.8924665359481128,
     -0.6980236279707247,
     -0.5297572995208367,
     0.9598366642699055,
     -0.9538950104911956,
     0.8924665359481128,
     0.9598366642699055,
     0.8766757165462763
    ],
    [
     -0.972767011684986,
     0.9768265137946148,
     -0.9585420230866808,
     0.8626957078645177,
     -0.7507495711981803,
     -0.9884798562278746,
     0.9989381079772455,
     -0.9166217378230169,
     0.6740836432814278,
     -0.4558012232649364,
     0.7612056614214884,
     0.47554584558492224,
     -0.09328467049068762,
     0.5605174639393702,
     -0.7301650673763124,
     0.18914323413779294,
     -0.5226831697783016,
     0.5720937515759073,
     -0.9723603917367154,
     0.9756210479303735,
     -0.9656399716281605,
     0.8626957078645177,
     -0.9907717909148122,
     1.0,
     -0.9166217378230169,
     -0.4558012232649364,
     0.7612056614214884,
     -0.8884732080924739,
     0.5605174639393702,
     0.18914323413779294,
     -0.9711673483037426,
     0.9743179478403947,
     -0.9656399716281605,
     -0.9890033593737279,
     1.0,
     -0.4558012232649364,
     -0.8884732080924739,
     -0.9699026404389,
     0.9743179478403952,
     -0.9890033593737291,
     -0.9699026404389,
     -0.9613387629218691,
     0.9722465139432773,
     -0.87178546575489,
     -0.8884785686377947,
     0.7617587190640384,
     0.4883205309124444,
     -0.9684937091530339,
     0.9722465139432773,
     -0.8884785686377947,
     -0.9684937091530339,
     -0.9054944786219328
    ],
    [
     0.9528134345901069,
     -0.9550445015895965,
     0.9718472663508901,
     -0.9760496317995755,
     0.9363696231957767,
     0.8549948769770719,
     -0.9322727389148809,
     1.0000000000000002,
     -0.9067861526453652,
     0.1318198381775154,
     -0.5492426911967624,
     -0.45946006093753167,
     -0.12254862739245725,
     -0.31094254997299653,
     0.8653181086974027,
     -0.38620752327010366,
     0.5212948684406239,
     -0.5615628389029866,
     0.9385665214700668,
     -0.9470605889616468,
     0.9680474287206072,
     -0.9760496317995755,
     0.8798372229337327,
     -0.9166217378230134,
     1.0000000000000002,
     0.1318198381775154,
     -0.5492426911967624,
     0.6572788266901867,
     -0.31094254997299653,
     -0.38620752327010366,
     0.9298561309089088,
     -0.9411106585411599,
     0.9680474287206072,
     0.8931514026908085,
     -0.9166217378230134,
     0.1318198381775154,
     0.6572788266901867,
     0.923429890755469,
     -0.9411106585411602,
     0.8931514026908112,
     0.923429890755469,
     0.9801656249741301,
     -0.9808198242252931,
     0.9681190361824615,
     0.6572884589853831,
     -0.9320134605376956,
     -0.5724107399444441,
     0.9682233777899235,
     -0.9808198242252931,
     0.6572884589853831,
     0.9682233777899235,
     0.9861809989286262
    ],
    [
     0.3014928661667246,
     -0.3198458913298133,
     0.27636128707855245,
     -0.0681159309553886,
     -0.10406280887721742,
     0.5079442517117272,
     -0.42804804064864066,
     0.13181983817751813,
     0.13971286119167622,
     1.0000000000000002,
     -0.8223323760143191,
     0.13175988994088916,
     0.7226520851913791,
     -0.906136347163243,
     -0.19181429227240432,
     0.7111725214535747,
     -0.14465051203847556,
     0.1176050834089023,
     0.3306175432809402,
     -0.3321796345272042,
     0.2910107924104326,
     -0.0681159309553886,
     0.449709598192267,
     -0.4558012232649352,
     0.13181983817751813,
     1.0000000000000002,
     -0.8223323760143191,
     0.7455942126509643,
     -0.906136347163243,
     0.7111725214535747,
     0.34769962876727745,
     -0.340498577855353,
     0.2910107924104326,
     0.41022216625134594,
     -0.4558012232649352,
     1.0000000000000002,
     0.7455942126509643,
     0.35931279785421094,
     -0.34049857785535315,
     0.4102221662513484,
     0.35931279785421094,
     0.2165350303435527,
     -0.2617616958016573,
     0.15480770320410853,
     0.7455877899329518,
     0.036243913200740066,
     0.3005062701082332,
     0.2520551030935579,
     -0.2617616958016573,
     0.7455877899329518,
     0.2520551030935579,
     0.09299243343806422
    ],
    [
     -0.6187793333395455,
     0.63776365164003,
     -0.6040240139729476,
     0.4283979611187424,
     -0.26813636750699343,
     -0.7723495151629872,
     0.7531094063877715,
     -0.5492426911967655,
     0.3117872770472271,
     -0.8223323760143115,
     1.0000000000000002,
     -0.08166528188669242,
     -0.6854257681629493,
     0.9517085166453622,
     -0.1748364719895294,
     -0.3990092297520341,
     0.048844341145392225,
     0.04138309006027221,
     -0.6271988206008987,
     0.6386150598277089,
     -0.6158541198844554,
     0.4283979611187424,
     -0.7267822102364722,
     0.761205661421482,
     -0.5492426911967655,
     -0.8223323760143115,
     1.0000000000000002,
     -0.924602999940594,
     0.9517085166453622,
     -0.3990092297520341,
     -0.6330768533324669,
     0.6388900399545951,
     -0.6158541198844554,
     -0.6946490468455784,
     0.761205661421482,
     -0.8223323760143115,
     -0.924602999940594,
     -0.6368390352127814,
     0.638890039954594,
     -0.6946490468455807,
     -0.6368390352127814,
     -0.5873552325991241,
     0.6274896476609655,
     -0.4929966806578734,
     -0.9246021023725332,
     0.47737331483592,
     -0.14036680347058936,
     -0.5953406931107259,
     0.6274896476609655,
     -0.9246021023725332,
     -0.5953406931107259,
     -0.5414091708930665
    ],
    [
     0.7744379091313818,
     -0.7832122181424314,
     0.7340165711771309,
     -0.5497416315089902,
     0.38221364205899244,
     0.9249745512353316,
     -0.8748935310973515,
     0.6572788266901942,
     -0.33293531313472763,
     0.7455942126509635,
     -0.9246029999406051,
     -0.26072162291654394,
     0.4484381374451045,
     -0.826453378935263,
     0.39675922526450536,
     0.13807745175460845,
     0.29738297410944436,
     -0.36283125946788697,
     0.7828571865118086,
     -0.785309909338797,
     0.7506529697353941,
     -0.5497416315089902,
     0.8924618182594142,
     -0.8884732080924708,
     0.6572788266901942,
     0.7455942126509635,
     -0.9246029999406051,
     1.0,
     -0.826453378935263,
     0.13807745175460845,
     0.787403321847264,
     -0.7863704986037141,
     0.7506529697353941,
     0.8683026360417543,
     -0.8884732080924708,
     0.7455942126509635,
     1.0,
     0.7901773400121145,
     -0.7863704986037142,
     0.8683026360417565,
     0.7901773400121145,
     0.74100458356544,
     -0.7659179467129604,
     0.5817806860558988,
     0.9999999991456048,
     -0.49911390363524005,
     -0.1710341305575472,
     0.755419759546804,
     -0.7659179467129604,
     0.9999999991456048,
     0.755419759546804,
     0.6688343041749116
    ],
    [
     -0.39203520685932214,
     0.41384506769683094,
     -0.3787018322838812,
     0.19156964806792762,
     -0.030730860137616195,
     -0.5841813456771536,
     0.5474236741573913,
     -0.3109425499730081,
     0.09641452683650482,
     -0.9061363471632463,
     0.9517085166453823,
     -0.2509399999708927,
     -0.8227979934635187,
     1.0000000000000002,
     0.07795797697441413,
     -0.6256495859692615,
     0.23363901461746697,
     -0.16299452919389143,
     -0.40529941889365045,
     0.41659286145246316,
     -0.39077398406494146,
     0.19156964806792762,
     -0.52358734818748,
     0.5605174639393736,
     -0.3109425499730081,
     -0.9061363471632463,
     0.9517085166453823,
     -0.8264533789352742,
     1.0000000000000002,
     -0.6256495859692615,
     -0.414451351843938,
     0.41827967994874304,
     -0.39077398406494146,
     -0.4823167330066316,
     0.5605174639393736,
     -0.9061363471632463,
     -0.8264533789352742,
     -0.4205692721255475,
     0.41827967994874293,
     -0.4823167330066358,
     -0.4205692721255475,
     -0.35005403319408557,
     0.3974189551281542,
     -0.27343324689899745,
     -0.8264499474629421,
     0.2512261368084501,
     -0.3570986674495677,
     -0.36106470445251126,
     0.3974189551281542,
     -0.8264499474629421,
     -0.36106470445251126,
     -0.30221326855711406
    ],
    [
     -0.3071278576027462,
     0.2858679938585966,
     -0.2926680896990583,
     0.40204459947752214,
     -0.48101269470396213,
     -0.16778834841152096,
     0.20550690347773212,
     -0.3862075232700994,
     0.3935596919576112,
     0.7111725214535757,
     -0.3990092297520411,
     0.6981670301711881,
     0.8234721151772955,
     -0.6256495859692615,
     -0.7344253491412669,
     0.9999999999999999,
     -0.7286277766066551,
     0.7351689401126313,
     -0.28071499259370825,
     0.2743885852833995,
     -0.29014651871238023,
     0.40204459947752214,
     -0.22755961735074862,
     0.18914323413779147,
     -0.3862075232700994,
     0.7111725214535757,
     -0.3990092297520411,
     0.1380774517546135,
     -0.6256495859692615,
     0.9999999999999999,
     -0.2631831986688054,
     0.26636221215226086,
     -0.29014651871238023,
     -0.2658185456279439,
     0.18914323413779147,
     0.7111725214535757,
     0.1380774517546135,
     -0.2509817493384546,
     0.26636221215226075,
     -0.26581854562794227,
     -0.2509817493384546,
     -0.37667939023451485,
     0.333991272703488,
     -0.30209529669296636,
     0.13807008863842435,
     0.3770089725478056,
     0.8158558180726023,
     -0.3555196034907778,
     0.333991272703488,
     0.13807008863842435,
     -0.3555196034907778,
     -0.4332169200390845
    ],
    [
     0.9970259302976278,
     -0.9966794702361432,
     0.9873252225615785,
     -0.9227660962413512,
     0.8329988020118037,
     0.9524973608705846,
     -0.9713149144379184,
     0.9298561309089096,
     -0.7167731174010155,
     0.3476996287672765,
     -0.6330768533324679,
     -0.5502737318923344,
     -0.04968609312610199,
     -0.4144513518439322,
     0.7771089276154344,
     -0.2631831986688067,
     0.5944767744135008,
     -0.6293181989375446,
     0.9996084945345047,
     -0.9985435603807509,
     0.9911101691710957,
     -0.9227660962413512,
     0.9688327810393246,
     -0.9711673483037406,
     0.9298561309089096,
     0.3476996287672765,
     -0.6330768533324679,
     0.787403321847263,
     -0.4144513518439322,
     -0.2631831986688067,
     1.0000000000000002,
     -0.9993398780781088,
     0.9911101691710957,
     0.9763018604843898,
     -0.9711673483037406,
     0.3476996287672765,
     0.787403321847263,
     0.9998140982597495,
     -0.9993398780781079,
     0.9763018604843898,
     0.9998140982597495,
     0.9769644211645401,
     -0.9782517105561993,
     0.9249740276981784,
     0.7874114033557993,
     -0.7563718579030624,
     -0.5786721461230414,
     0.9884864306776753,
     -0.9782517105561993,
     0.7874114033557993,
     0.9884864306776753,
     0.90630198512327
    ],
    [
     -0.9984157880395532,
     0.998807101874056,
     -0.9916201961374833,
     0.9308795855661056,
     -0.8434669228836087,
     -0.9515730103557233,
     0.9757178530350894,
     -0.9411106585411627,
     0.736235629631383,
     -0.34049857785535304,
     0.6388900399545988,
     0.538386525157921,
     0.04592580720659058,
     0.4182796799487418,
     -0.7846217370319014,
     0.26636221215226097,
     -0.583950043784193,
     0.6209322626267613,
     -0.999657199630261,
     0.999801959503272,
     -0.9948243796223284,
     0.9308795855661056,
     -0.967947795907502,
     0.9743179478403947,
     -0.9411106585411627,
     -0.34049857785535304,
     0.6388900399545988,
     -0.7863704986037158,
     0.4182796799487418,
     0.26636221215226097,
     -0.9993398780781094,
     1.0000000000000002,
     -0.9948243796223284,
     -0.975445482161672,
     0.9743179478403947,
     -0.34049857785535304,
     -0.7863704986037158,
     -0.9986658099579953,
     0.9999999999999999,
     -0.9754454821616714,
     -0.9986658099579953,
     -0.98206927200451,
     0.9842218816770585,
     -0.9335725786915628,
     -0.7863786343923876,
     0.7764290798230399,
     0.573839930099602,
     -0.9916657440546331,
     0.9842218816770585,
     -0.7863786343923876,
     -0.9916657440546331,
     -0.917535868692349
    ],
    [
     0.9960053361519793,
     -0.9973625092041473,
     0.999497326195792,
     -0.9598431872685113,
     0.8868320151195088,
     0.9290270130658901,
     -0.9709952217996441,
     0.9680474287206124,
     -0.7976481681739985,
     0.2910107924104355,
     -0.6158541198844645,
     -0.5213154470878635,
     -0.07291344858456492,
     -0.39077398406494174,
     0.8143398159389931,
     -0.29014651871238,
     0.5699082702861884,
     -0.6047462652453671,
     0.9934776694692173,
     -0.996145436912921,
     1.0,
     -0.9598431872685113,
     0.948525767813521,
     -0.9656399716281627,
     0.9680474287206124,
     0.2910107924104355,
     -0.6158541198844645,
     0.7506529697354016,
     -0.39077398406494174,
     -0.29014651871238,
     0.9911101691710985,
     -0.9948243796223291,
     1.0,
     0.9581262451158397,
     -0.9656399716281627,
     0.2910107924104355,
     0.7506529697354016,
     0.9890270311933678,
     -0.9948243796223293,
     0.9581262451158399,
     0.9890270311933678,
     0.9901807229282519,
     -0.9926251582910489,
     0.9618773363997543,
     0.7506616807176301,
     -0.8253083670028936,
     -0.5798240117699521,
     0.9946004304691514,
     -0.9926251582910489,
     0.7506616807176301,
     0.9946004304691514,
     0.9423144317429765
    ],
    [
     0.9753139224832907,
     -0.9749028603100206,
     0.9487954779222041,
     -0.848832654452278,
     0.7363645961394558,
     0.9916654789346606,
     -0.9849470696014726,
     0.8931514026908166,
     -0.6239988828579002,
     0.4102221662513493,
     -0.6946490468455894,
     -0.5643478359464478,
     0.013208241196082523,
     -0.482316733006633,
     0.7502894126855256,
     -0.2658185456279435,
     0.6092647914092665,
     -0.6507986214808011,
     0.9768374505208182,
     -0.975505388432412,
     0.9581262451158395,
     -0.848832654452278,
     0.9986996287353199,
     -0.9890033593737306,
     0.8931514026908166,
     0.4102221662513493,
     -0.6946490468455894,
     0.8683026360417625,
     -0.482316733006633,
     -0.2658185456279435,
     0.976301860484393,
     -0.9754454821616724,
     0.9581262451158395,
     1.0,
     -0.9890033593737306,
     0.4102221662513493,
     0.8683026360417625,
     0.9754878774239423,
     -0.9754454821616729,
     1.0000000000000009,
     0.9754878774239423,
     0.9584804521572801,
     -0.9623049659377153,
     0.8452646624822466,
     0.8683078233192087,
     -0.7111110140811783,
     -0.5631694579036343,
     0.9700245640382384,
     -0.9623049659377153,
     0.8683078233192087,
     0.9700245640382384,
     0.8883692294757127
    ],
    [
     -0.972767011684986,
     0.9768265137946148,
     -0.9585420230866808,
     0.8626957078645177,
     -0.7507495711981803,
     -0.9884798562278746,
     0.9989381079772455,
     -0.9166217378230169,
     0.6740836432814278,
     -0.4558012232649364,
     0.7612056614214884,
     0.47554584558492224,
     -0.09328467049068762,
     0.5605174639393702,
     -0.7301650673763124,
     0.18914323413779294,
     -0.5226831697783016,
     0.5720937515759073,
     -0.9723603917367154,
     0.9756210479303735,
     -0.9656399716281605,
     0.8626957078645177,
     -0.9907717909148122,
     1.0,
     -0.9166217378230169,
     -0.4558012232649364,
     0.7612056614214884,
     -0.8884732080924739,
     0.5605174639393702,
     0.18914323413779294,
     -0.9711673483037426,
     0.9743179478403947,
     -0.9656399716281605,
     -0.9890033593737279,
     1.0,
     -0.4558012232649364,
     -0.8884732080924739,
     -0.9699026404389,
     0.9743179478403952,
     -0.9890033593737291,
     -0.9699026404389,
     -0.9613387629218691,
     0.9722465139432773,
     -0.87178546575489,
     -0.8884785686377947,
     0.7617587190640384,
     0.4883205309124444,
     -0.9684937091530339,
     0.9722465139432773,
     -0.8884785686377947,
     -0.9684937091530339,
     -0.9054944786219328
    ],
    [
     0.3014928661667246,
     -0.3198458913298133,
     0.27636128707855245,
     -0.0681159309553886,
     -0.10406280887721742,
     0.5079442517117272,
     -0.42804804064864066,
     0.13181983817751813,
     0.13971286119167622,
     1.0000000000000002,
     -0.8223323760143191,
     0.13175988994088916,
     0.7226520851913791,
     -0.906136347163243,
     -0.19181429227240432,
     0.7111725214535747,
     -0.14465051203847556,
     0.1176050834089023,
     0.3306175432809402,
     -0.3321796345272042,
     0.2910107924104326,
     -0.0681159309553886,
     0.449709598192267,
     -0.4558012232649352,
     0.13181983817751813,
     1.0000000000000002,
     -0.8223323760143191,
     0.7455942126509643,
     -0.906136347163243,
     0.7111725214535747,
     0.34769962876727745,
     -0.340498577855353,
     0.2910107924104326,
     0.41022216625134594,
     -0.4558012232649352,
     1.0000000000000002,
     0.7455942126509643,
     0.35931279785421094,
     -0.34049857785535315,
     0.4102221662513484,
     0.35931279785421094,
     0.2165350303435527,
     -0.2617616958016573,
     0.15480770320410853,
     0.7455877899329518,
     0.036243913200740066,
     0.3005062701082332,
     0.2520551030935579,
     -0.2617616958016573,
     0.7455877899329518,
     0.2520551030935579,
     0.09299243343806422
    ],
    [
     0.7744379091313818,
     -0.7832122181424314,
     0.7340165711771309,
     -0.5497416315089902,
     0.38221364205899244,
     0.9249745512353316,
     -0.8748935310973515,
     0.6572788266901942,
     -0.33293531313472763,
     0.7455942126509635,
     -0.9246029999406051,
     -0.26072162291654394,
     0.4484381374451045,
     -0.826453378935263,
     0.39675922526450536,
     0.13807745175460845,
     0.29738297410944436,
     -0.36283125946788697,
     0.7828571865118086,
     -0.785309909338797,
     0.7506529697353941,
     -0.5497416315089902,
     0.8924618182594142,
     -0.8884732080924708,
     0.6572788266901942,
     0.7455942126509635,
     -0.9246029999406051,
     1.0,
     -0.826453378935263,
     0.13807745175460845,
     0.787403321847264,
     -0.7863704986037141,
     0.7506529697353941,
     0.8683026360417543,
     -0.8884732080924708,
     0.7455942126509635,
     1.0,
     0.7901773400121145,
     -0.7863704986037142,
     0.8683026360417565,
     0.7901773400121145,
     0.74100458356544,
     -0.7659179467129604,
     0.5817806860558988,
     0.9999999991456048,
     -0.49911390363524005,
     -0.1710341305575472,
     0.755419759546804,
     -0.7659179467129604,
     0.9999999991456048,
     0.755419759546804,
     0.6688343041749116
    ],
    [
     0.9953644538808435,
     -0.9951109731066402,
     0.9850582485045386,
     -0.9178109941696627,
     0.8260863256334626,
     0.9525942621092434,
     -0.9693897187170336,
     0.9234298907554722,
     -0.7070279163806693,
     0.3593127978542109,
     -0.6368390352127867,
     -0.5479157147944242,
     -0.042694891280639156,
     -0.4205692721255462,
     0.7677633493295999,
     -0.2509817493384551,
     0.5909904815136138,
     -0.6258142590136799,
     0.9988831823549993,
     -0.997504771417819,
     0.9890270311933665,
     -0.9178109941696627,
     0.9683776030156087,
     -0.9699026404389016,
     0.9234298907554722,
     0.3593127978542109,
     -0.6368390352127867,
     0.7901773400121163,
     -0.4205692721255462,
     -0.2509817493384551,
     0.9998140982597503,
     -0.9986658099579953,
     0.9890270311933665,
     0.9754878774239398,
     -0.9699026404389016,
     0.3593127978542109,
     0.7901773400121163,
     1.0,
     -0.9986658099579948,
     0.9754878774239399,
     1.0,
     0.9727186956350198,
     -0.9743443460158819,
     0.9213754484208058,
     0.7901853605807235,
     -0.74610190234487,
     -0.5728113398548484,
     0.9853852231945309,
     -0.9743443460158819,
     0.7901853605807235,
     0.9853852231945309,
     0.8984540983593596
    ],
    [
     -0.9984157880395531,
     0.9988071018740561,
     -0.9916201961374834,
     0.9308795855661062,
     -0.8434669228836088,
     -0.9515730103557237,
     0.9757178530350892,
     -0.9411106585411629,
     0.736235629631383,
     -0.34049857785535287,
     0.6388900399545987,
     0.5383865251579208,
     0.045925807206590535,
     0.41827967994874177,
     -0.7846217370319016,
     0.26636221215226097,
     -0.583950043784193,
     0.6209322626267613,
     -0.9996571996302612,
     0.999801959503272,
     -0.9948243796223285,
     0.9308795855661062,
     -0.9679477959075016,
     0.9743179478403946,
     -0.9411106585411629,
     -0.34049857785535287,
     0.6388900399545987,
     -0.7863704986037157,
     0.41827967994874177,
     0.26636221215226097,
     -0.9993398780781095,
     1.0000000000000002,
     -0.9948243796223285,
     -0.9754454821616716,
     0.9743179478403946,
     -0.34049857785535287,
     -0.7863704986037157,
     -0.9986658099579948,
     1.0,
     -0.9754454821616715,
     -0.9986658099579948,
     -0.9820692720045103,
     0.9842218816770584,
     -0.9335725786915624,
     -0.7863786343923878,
     0.7764290798230398,
     0.5738399300996017,
     -0.991665744054633,
     0.9842218816770584,
     -0.7863786343923878,
     -0.991665744054633,
     -0.9175358686923487
    ],
    [
     0.9753139224832895,
     -0.9749028603100195,
     0.9487954779222024,
     -0.8488326544522773,
     0.7363645961394545,
     0.9916654789346591,
     -0.9849470696014707,
     0.8931514026908153,
     -0.6239988828578996,
     0.410222166251349,
     -0.6946490468455896,
     -0.564347835946447,
     0.013208241196082429,
     -0.4823167330066323,
     0.7502894126855244,
     -0.26581854562794316,
     0.609264791409266,
     -0.6507986214808004,
     0.9768374505208168,
     -0.9755053884324109,
     0.9581262451158383,
     -0.8488326544522773,
     0.9986996287353195,
     -0.98900335937373,
     0.8931514026908153,
     0.410222166251349,
     -0.6946490468455896,
     0.8683026360417616,
     -0.4823167330066323,
     -0.26581854562794316,
     0.9763018604843922,
     -0.9754454821616708,
     0.9581262451158383,
     0.9999999999999987,
     -0.98900335937373,
     0.410222166251349,
     0.8683026360417616,
     0.9754878774239409,
     -0.9754454821616717,
     0.9999999999999999,
     0.9754878774239409,
     0.9584804521572797,
     -0.9623049659377139,
     0.8452646624822456,
     0.8683078233192077,
     -0.7111110140811768,
     -0.5631694579036338,
     0.9700245640382371,
     -0.9623049659377139,
     0.8683078233192077,
     0.9700245640382371,
     0.8883692294757114
    ],
    [
     0.9953644538808435,
     -0.9951109731066402,
     0.9850582485045386,
     -0.9178109941696627,
     0.8260863256334626,
     0.9525942621092434,
     -0.9693897187170336,
     0.9234298907554722,
     -0.7070279163806693,
     0.3593127978542109,
     -0.6368390352127867,
     -0.5479157147944242,
     -0.042694891280639156,
     -0.4205692721255462,
     0.7677633493295999,
     -0.2509817493384551,
     0.5909904815136138,
     -0.6258142590136799,
     0.9988831823549993,
     -0.997504771417819,
     0.9890270311933665,
     -0.9178109941696627,
     0.9683776030156087,
     -0.9699026404389016,
     0.9234298907554722,
     0.3593127978542109,
     -0.6368390352127867,
     0.7901773400121163,
     -0.4205692721255462,
     -0.2509817493384551,
     0.9998140982597503,
     -0.9986658099579953,
     0.9890270311933665,
     0.9754878774239398,
     -0.9699026404389016,
     0.3593127978542109,
     0.7901773400121163,
     1.0,
     -0.9986658099579948,
     0.9754878774239399,
     1.0,
     0.9727186956350198,
     -0.9743443460158819,
     0.9213754484208058,
     0.7901853605807235,
     -0.74610190234487,
     -0.5728113398548484,
     0.9853852231945309,
     -0.9743443460158819,
     0.7901853605807235,
     0.9853852231945309,
     0.8984540983593596
    ],
    [
     0.9904906575482952,
     -0.9895457626121764,
     0.988735760375137,
     -0.955419082797,
     0.8892252307425643,
     0.9267923083525598,
     -0.969452825998127,
     0.9801656249741382,
     -0.8137616843813125,
     0.21653503034355534,
     -0.5873552325991386,
     -0.5414074514623621,
     -0.10548124230327337,
     -0.35005403319408346,
     0.8524148535186615,
     -0.37667939023451497,
     0.598846642746022,
     -0.6361423571738115,
     0.9824794607762153,
     -0.9853992947250116,
     0.9901807229282501,
     -0.955419082797,
     0.9478562668237067,
     -0.9613387629218711,
     0.9801656249741382,
     0.21653503034355534,
     -0.5873552325991386,
     0.7410045835654462,
     -0.35005403319408346,
     -0.37667939023451497,
     0.9769644211645437,
     -0.982069272004511,
     0.9901807229282501,
     0.958480452157281,
     -0.9613387629218711,
     0.21653503034355534,
     0.7410045835654462,
     0.9727186956350208,
     -0.9820692720045117,
     0.958480452157281,
     0.9727186956350208,
     1.0,
     -0.9979106212546116,
     0.9442613628302517,
     0.7410134126814782,
     -0.8607616179155821,
     -0.6093044059538599,
     0.997609032054443,
     -0.9979106212546116,
     0.7410134126814782,
     0.997609032054443,
     0.9740901141822339
    ],
    [
     -0.9905237083343662,
     0.9916877276357414,
     -0.9911940072888786,
     0.9511228148831558,
     -0.8790425441111848,
     -0.936193335778896,
     0.9797063589316828,
     -0.980819824225294,
     0.8104476291740944,
     -0.26176169580165515,
     0.6274896476609667,
     0.5179522176317842,
     0.06583697189766494,
     0.3974189551281468,
     -0.8371230815146345,
     0.33399127270349077,
     -0.5730656716011385,
     0.6141378325101795,
     -0.9832748947876006,
     0.9875481863730143,
     -0.9926251582910444,
     0.9511228148831558,
     -0.9538950104911901,
     0.9722465139432747,
     -0.980819824225294,
     -0.26176169580165515,
     0.6274896476609667,
     -0.7659179467129563,
     0.3974189551281468,
     0.33399127270349077,
     -0.978251710556199,
     0.9842218816770564,
     -0.9926251582910444,
     -0.96230496593771,
     0.9722465139432747,
     -0.26176169580165515,
     -0.7659179467129563,
     -0.9743443460158794,
     0.9842218816770569,
     -0.9623049659377106,
     -0.9743443460158794,
     -0.9979106212546063,
     1.0,
     -0.9467423518196071,
     -0.7659263151382151,
     0.8600340643997278,
     0.5821801219881478,
     -0.9962243438457252,
     1.0,
     -0.7659263151382151,
     -0.9962243438457252,
     -0.9697651486647422
    ],
    [
     0.9366602598971051,
     -0.9401584720009284,
     0.9700640651577942,
     -0.99226429802313,
     0.9633020865589697,
     0.7986976896371288,
     -0.8855546267994355,
     0.9681190361824621,
     -0.9037058178577558,
     0.15480770320410844,
     -0.4929966806578758,
     -0.4571154011024195,
     -0.16491157040974705,
     -0.27343324689899673,
     0.8282018127483117,
     -0.3020952966929664,
     0.5030229647624963,
     -0.5261751322012599,
     0.9295843569252462,
     -0.9365256631588982,
     0.9618773363997544,
     -0.99226429802313,
     0.8285268674909412,
     -0.8717854657548905,
     0.9681190361824621,
     0.15480770320410844,
     -0.4929966806578758,
     0.5817806860558995,
     -0.27343324689899673,
     -0.3020952966929664,
     0.9249740276981793,
     -0.9335725786915631,
     0.9618773363997544,
     0.845264662482246,
     -0.8717854657548905,
     0.15480770320410844,
     0.5817806860558995,
     0.9213754484208058,
     -0.9335725786915626,
     0.8452646624822456,
     0.9213754484208058,
     0.9442613628302514,
     -0.9467423518196081,
     1.0000000000000002,
     0.5817916153456947,
     -0.8707274211595794,
     -0.5688750476484439,
     0.9412146182394392,
     -0.9467423518196081,
     0.5817916153456947,
     0.9412146182394392,
     0.9223777786241641
    ],
    [
     0.7744462779296202,
     -0.783220443852801,
     0.734025573434182,
     -0.5497527904211839,
     0.3822260114875462,
     0.9249785255776127,
     -0.8748993693580764,
     0.6572884589853948,
     -0.33294716862826157,
     0.7455877899329542,
     -0.9246021023725528,
     -0.26072713780736784,
     0.4484314643455515,
     -0.8264499474629364,
     0.3967689305146551,
     0.1380700886384231,
     0.29738925046933146,
     -0.36283852930595384,
     0.7828653511077334,
     -0.785318084119414,
     0.7506616807176287,
     -0.5497527904211839,
     0.8924665359481123,
     -0.888478568637799,
     0.6572884589853948,
     0.7455877899329542,
     -0.9246021023725528,
     0.9999999991456175,
     -0.8264499474629364,
     0.1380700886384231,
     0.7874114033558035,
     -0.7863786343923884,
     0.7506616807176287,
     0.868307823319208,
     -0.888478568637799,
     0.7455877899329542,
     0.9999999991456175,
     0.790185360580725,
     -0.7863786343923868,
     0.8683078233192089,
     0.790185360580725,
     0.7410134126814757,
     -0.7659263151382243,
     0.5817916153456943,
     1.0,
     -0.49912478467493815,
     -0.17104148585179008,
     0.7554282144429302,
     -0.7659263151382243,
     1.0,
     0.7554282144429302,
     0.6688440600665464
    ],
    [
     -0.7972803773381391,
     0.8019562957074811,
     -0.8338060300857674,
     0.8821327559599864,
     -0.8801912517029838,
     -0.6744466216280409,
     0.7907982492479061,
     -0.9320134605377199,
     0.9565352468396445,
     0.03624391320072851,
     0.47737331483595985,
     0.20716557568885882,
     0.045694533792844896,
     0.25122613680845723,
     -0.7636774610524801,
     0.37700897254780247,
     -0.2862014168286508,
     0.346891741192385,
     -0.7707746807672089,
     0.7870564669724945,
     -0.8253083670028959,
     0.8821327559599864,
     -0.6980236279707335,
     0.76175871906405,
     -0.9320134605377199,
     0.03624391320072851,
     0.47737331483595985,
     -0.49911390363526953,
     0.25122613680845723,
     0.37700897254780247,
     -0.7563718579030713,
     0.7764290798230432,
     -0.8253083670028959,
     -0.7111110140811849,
     0.76175871906405,
     0.03624391320072851,
     -0.49911390363526953,
     -0.746101902344875,
     0.7764290798230434,
     -0.7111110140811884,
     -0.746101902344875,
     -0.8607616179155895,
     0.8600340643997454,
     -0.8707274211595807,
     -0.49912478467495325,
     1.0000000000000002,
     0.3824575111343297,
     -0.827153065388064,
     0.8600340643997454,
     -0.49912478467495325,
     -0.827153065388064,
     -0.9417070733523445
    ],
    [
     -0.594773797305471,
     0.5779557321133619,
     -0.5808257441786477,
     0.6310831712940118,
     -0.6499561810438037,
     -0.47588696841514455,
     0.48854691790145977,
     -0.5724107399444395,
     0.4445692131690908,
     0.300506270108233,
     -0.14036680347059532,
     0.9583008197421121,
     0.803945390577333,
     -0.35709866744956237,
     -0.8800403026318185,
     0.8158558180726007,
     -0.963613553612306,
     0.9395351474840632,
     -0.5867942495576488,
     0.5756826740923737,
     -0.5798240117699549,
     0.6310831712940118,
     -0.5297572995208389,
     0.4883205309124456,
     -0.5724107399444395,
     0.300506270108233,
     -0.14036680347059532,
     -0.17103413055754763,
     -0.35709866744956237,
     0.8158558180726007,
     -0.5786721461230394,
     0.5738399300996027,
     -0.5798240117699549,
     -0.5631694579036381,
     0.4883205309124456,
     0.300506270108233,
     -0.17103413055754763,
     -0.5728113398548491,
     0.573839930099602,
     -0.5631694579036345,
     -0.5728113398548491,
     -0.609304405953864,
     0.5821801219881455,
     -0.5688750476484445,
     -0.17104148585179638,
     0.38245751113434556,
     1.0000000000000002,
     -0.6171578754720531,
     0.5821801219881455,
     -0.17104148585179638,
     -0.6171578754720531,
     -0.5630498408306185
    ],
    [
     0.9971304725887833,
     -0.9960588546177029,
     0.9923072322608614,
     -0.9496806034307405,
     0.8764382486955284,
     0.9393807277031451,
     -0.973822520841106,
     0.9682233777899245,
     -0.7839500202418892,
     0.25205510309355594,
     -0.5953406931107247,
     -0.561639818281852,
     -0.103904803406861,
     -0.3610647044525038,
     0.8403671003508971,
     -0.35551960349078016,
     0.6141235525903165,
     -0.6486514837671402,
     0.9923330122159653,
     -0.9937418930713982,
     0.9946004304691483,
     -0.9496806034307405,
     0.9598366642699002,
     -0.968493709153032,
     0.9682233777899245,
     0.25205510309355594,
     -0.5953406931107247,
     0.7554197595467992,
     -0.3610647044525038,
     -0.35551960349078016,
     0.9884864306776756,
     -0.9916657440546305,
     0.9946004304691483,
     0.9700245640382331,
     -0.968493709153032,
     0.25205510309355594,
     0.7554197595467992,
     0.9853852231945299,
     -0.9916657440546314,
     0.9700245640382333,
     0.9853852231945299,
     0.9976090320544372,
     -0.9962243438457253,
     0.9412146182394382,
     0.7554282144429243,
     -0.8271530653880493,
     -0.6171578754720556,
     1.0000000000000002,
     -0.9962243438457253,
     0.7554282144429243,
     1.0000000000000002,
     0.9561311181935226
    ],
    [
     -0.9905237083343662,
     0.9916877276357414,
     -0.9911940072888786,
     0.9511228148831558,
     -0.8790425441111848,
     -0.936193335778896,
     0.9797063589316828,
     -0.980819824225294,
     0.8104476291740944,
     -0.26176169580165515,
     0.6274896476609667,
     0.5179522176317842,
     0.06583697189766494,
     0.3974189551281468,
     -0.8371230815146345,
     0.33399127270349077,
     -0.5730656716011385,
     0.6141378325101795,
     -0.9832748947876006,
     0.9875481863730143,
     -0.9926251582910444,
     0.9511228148831558,
     -0.9538950104911901,
     0.9722465139432747,
     -0.980819824225294,
     -0.26176169580165515,
     0.6274896476609667,
     -0.7659179467129563,
     0.3974189551281468,
     0.33399127270349077,
     -0.978251710556199,
     0.9842218816770564,
     -0.9926251582910444,
     -0.96230496593771,
     0.9722465139432747,
     -0.26176169580165515,
     -0.7659179467129563,
     -0.9743443460158794,
     0.9842218816770569,
     -0.9623049659377106,
     -0.9743443460158794,
     -0.9979106212546063,
     1.0,
     -0.9467423518196071,
     -0.7659263151382151,
     0.8600340643997278,
     0.5821801219881478,
     -0.9962243438457252,
     1.0,
     -0.7659263151382151,
     -0.9962243438457252,
     -0.9697651486647422
    ],
    [
     0.7744462779296202,
     -0.783220443852801,
     0.734025573434182,
     -0.5497527904211839,
     0.3822260114875462,
     0.9249785255776127,
     -0.8748993693580764,
     0.6572884589853948,
     -0.33294716862826157,
     0.7455877899329542,
     -0.9246021023725528,
     -0.26072713780736784,
     0.4484314643455515,
     -0.8264499474629364,
     0.3967689305146551,
     0.1380700886384231,
     0.29738925046933146,
     -0.36283852930595384,
     0.7828653511077334,
     -0.785318084119414,
     0.7506616807176287,
     -0.5497527904211839,
     0.8924665359481123,
     -0.888478568637799,
     0.6572884589853948,
     0.7455877899329542,
     -0.9246021023725528,
     0.9999999991456175,
     -0.8264499474629364,
     0.1380700886384231,
     0.7874114033558035,
     -0.7863786343923884,
     0.7506616807176287,
     0.868307823319208,
     -0.888478568637799,
     0.7455877899329542,
     0.9999999991456175,
     0.790185360580725,
     -0.7863786343923868,
     0.8683078233192089,
     0.790185360580725,
     0.7410134126814757,
     -0.7659263151382243,
     0.5817916153456943,
     1.0,
     -0.49912478467493815,
     -0.17104148585179008,
     0.7554282144429302,
     -0.7659263151382243,
     1.0,
     0.7554282144429302,
     0.6688440600665464
    ],
    [
     0.9971304725887833,
     -0.9960588546177029,
     0.9923072322608614,
     -0.9496806034307405,
     0.8764382486955284,
     0.9393807277031451,
     -0.973822520841106,
     0.9682233777899245,
     -0.7839500202418892,
     0.25205510309355594,
     -0.5953406931107247,
     -0.561639818281852,
     -0.103904803406861,
     -0.3610647044525038,
     0.8403671003508971,
     -0.35551960349078016,
     0.6141235525903165,
     -0.6486514837671402,
     0.9923330122159653,
     -0.9937418930713982,
     0.9946004304691483,
     -0.9496806034307405,
     0.9598366642699002,
     -0.968493709153032,
     0.9682233777899245,
     0.25205510309355594,
     -0.5953406931107247,
     0.7554197595467992,
     -0.3610647044525038,
     -0.35551960349078016,
     0.9884864306776756,
     -0.9916657440546305,
     0.9946004304691483,
     0.9700245640382331,
     -0.968493709153032,
     0.25205510309355594,
     0.7554197595467992,
     0.9853852231945299,
     -0.9916657440546314,
     0.9700245640382333,
     0.9853852231945299,
     0.9976090320544372,
     -0.9962243438457253,
     0.9412146182394382,
     0.7554282144429243,
     -0.8271530653880493,
     -0.6171578754720556,
     1.0000000000000002,
     -0.9962243438457253,
     0.7554282144429243,
     1.0000000000000002,
     0.9561311181935226
    ],
    [
     0.9353487018805637,
     -0.9348503780859463,
     0.9436940296447526,
     -0.9419676911566913,
     0.901072768303292,
     0.8543326081745988,
     -0.9224494388909638,
     0.9861809989286168,
     -0.8838674876327043,
     0.09299243343805355,
     -0.5414091708930465,
     -0.45693391326536714,
     -0.10708174441955003,
     -0.3022132685570836,
     0.8630850651223485,
     -0.4332169200390942,
     0.5286519637448782,
     -0.5737469911192011,
     0.9170909384957477,
     -0.9248568049969181,
     0.9423144317429638,
     -0.9419676911566913,
     0.876675716546258,
     -0.9054944786219205,
     0.9861809989286168,
     0.09299243343805355,
     -0.5414091708930465,
     0.6688343041748882,
     -0.3022132685570836,
     -0.4332169200390942,
     0.9063019851232675,
     -0.9175358686923384,
     0.9423144317429638,
     0.8883692294756936,
     -0.9054944786219205,
     0.09299243343805355,
     0.6688343041748882,
     0.8984540983593537,
     -0.9175358686923396,
     0.8883692294756975,
     0.8984540983593537,
     0.974090114182215,
     -0.9697651486647347,
     0.9223777786241603,
     0.6688440600665169,
     -0.9417070733522933,
     -0.5630498408306318,
     0.9561311181935166,
     -0.9697651486647347,
     0.6688440600665169,
     0.9561311181935166,
     1.0
    ]
   ]
  }
 },
 "sigma_SM_err_syst_fb": 1.205889816667527e-05,
 "sigma_SM_err_total_fb": 1.2127776339840574e-05,
 "provenance": {
  "values_and_errors": {
   "file": "scal_long/coeffs_13000.json",
   "n_runs": 4
  },
  "correlations": {
   "file": "scal_short/coeffs_13000.json",
   "n_runs": 30
  },
  "note": "Central values and MC uncertainties from the first set of runs; correlation matrices from the second, independent set of runs.",
  "systematic": "err_syst = max_i |x_long - x_i| over hhh_mid_results/coeffs_13000.json, scal_short/coeffs_13000.json"
 },
 "bins_values_runs": {
  "order": [
   "(1,1)",
   "(1,2)",
   "(1,3)",
   "(1,4)",
   "(1,5)",
   "(1,6)",
   "(1,7)",
   "(2,2)",
   "(2,3)",
   "(2,4)",
   "(2,5)",
   "(2,6)",
   "(2,7)",
   "(3,3)",
   "(3,4)",
   "(3,5)",
   "(3,6)",
   "(3,7)",
   "(4,4)",
   "(4,5)",
   "(4,6)",
   "(4,7)",
   "(5,5)",
   "(5,6)",
   "(5,7)",
   "(6,6)",
   "(6,7)",
   "(7,7)"
  ],
  "mean_fb": [
   0.1233178425,
   -0.138225425,
   0.00832412605,
   0.00376663355,
   -0.6226268875000001,
   0.05859868975,
   0.019510773250000002,
   0.06905504925,
   -0.01754073875,
   -0.01112734325,
   0.5960927075,
   -0.2159162825,
   -0.4852170499999999,
   0.001669236375,
   0.0020591766250000003,
   -0.06599960675,
   0.03949426875,
   0.0849816085,
   0.0007129513725,
   -0.0470541185,
   0.028327203000000002,
   0.0727554425,
   1.5583924999999998,
   -0.9407374475,
   -2.53086265,
   0.29316531,
   1.58431955,
   2.84923435
  ],
  "per_run_fb": [
   [
    0.12332223,
    -0.13823212,
    0.0083247502,
    0.003766571,
    -0.62265073,
    0.058586373,
    0.019411708,
    0.069061775,
    -0.017542748,
    -0.011128223,
    0.59613675,
    -0.21594481,
    -0.4852711,
    0.0016694467,
    0.0020593591,
    -0.066004456,
    0.039499438,
    0.084990429,
    0.00071298263,
    -0.047055142,
    0.028330143,
    0.072763407,
    1.5585433,
    -0.94081239,
    -2.5311744,
    0.29322509,
    1.5848387,
    2.8515727
   ],
   [
    0.12332275,
    -0.1382334,
    0.0083253535,
    0.0037668643,
    -0.62264804,
    0.058598379,
    0.019485892,
    0.069060585,
    -0.017542709,
    -0.01112813,
    0.59612184,
    -0.21593483,
    -0.48524004,
    0.0016694482,
    0.0020593437,
    -0.066004219,
    0.039498027,
    0.08498672,
    0.00071298246,
    -0.047055449,
    0.028328907,
    0.072756908,
    1.5584174,
    -0.94077458,
    -2.5309173,
    0.29318681,
    1.5844307,
    2.8500444
   ],
   [
    0.12330963,
    -0.13821441,
    0.0083244232,
    0.0037667404,
    -0.62258744,
    0.058607273,
    0.019545193,
    0.069045679,
    -0.017538684,
    -0.011125985,
    0.5960335,
    -0.21587715,
    -0.48517285,
    0.0016690579,
    0.0020589296,
    -0.065991808,
    0.039487326,
    0.084972102,
    0.00071289935,
    -0.047051952,
    0.028324034,
    0.072758256,
    1.5584493,
    -0.940672,
    -2.5309007,
    0.29312179,
    1.5841726,
    2.8480474
   ],
   [
    0.12331676,
    -0.13822177,
    0.0083219773,
    0.0037663585,
    -0.62262134,
    0.058602734,
    0.0196003,
    0.069052158,
    -0.017538814,
    -0.011127035,
    0.59607874,
    -0.21590834,
    -0.48518421,
    0.0016689927,
    0.0020590741,
    -0.065997944,
    0.039492284,
    0.084977183,
    0.00071294105,
    -0.047053931,
    0.028325728,
    0.072743199,
    1.55816,
    -0.94069082,
    -2.5304582,
    0.29312755,
    1.5838362,
    2.8472729
   ]
  ],
  "cov_of_mean_fb2": [
   [
    9.329222916661854e-12,
    -1.3577404166665152e-11,
    7.20653875000223e-13,
    2.318362499997933e-14,
    -4.4865218749992035e-11,
    -1.0869382291672056e-11,
    -7.802820187503778e-11,
    1.139657312499859e-11,
    -3.1202302083341198e-12,
    -1.6007656249997112e-12,
    6.979713541666107e-11,
    -4.5513306249993764e-11,
    -6.237580000001105e-11,
    3.076530208334244e-13,
    3.133504791666604e-13,
    -9.146488541667497e-12,
    8.35746020832832e-12,
    1.2220613750007061e-11,
    6.067608958330814e-14,
    -2.4179487499986388e-12,
    4.073644166665113e-12,
    2.690325416676486e-12,
    4.7420250000134906e-11,
    -9.15833187500656e-11,
    -1.4677745833340619e-10,
    6.383993333336351e-11,
    3.79441041666833e-10,
    2.1754939583339914e-09
   ],
   [
    -1.3577404166665152e-11,
    2.0259408333343002e-11,
    -1.5456810000026753e-12,
    -1.0415116666692362e-13,
    6.525892083333822e-11,
    1.6188758750011978e-11,
    1.306686362501444e-10,
    -1.6913110416670787e-11,
    4.9027254166707366e-12,
    2.354336250000389e-12,
    -1.0253483750002057e-10,
    6.65818541666786e-11,
    9.600860000005942e-11,
    -4.961637083338031e-13,
    -4.708168750001757e-13,
    1.3435750416672813e-11,
    -1.2359068749997167e-11,
    -1.8392230000018378e-11,
    -8.899569583332748e-14,
    3.501031666665971e-12,
    -6.130863333333572e-12,
    -6.5640816666909774e-12,
    -1.1935991666703996e-10,
    1.4076662083348986e-10,
    2.985120000004529e-10,
    -9.908960000009151e-11,
    -6.456190833340514e-10,
    -3.5298963333364437e-09
   ],
   [
    7.20653875000223e-13,
    -1.5456810000026753e-12,
    5.501351175000398e-13,
    7.224647249996756e-14,
    -3.4202748749932003e-12,
    -1.1840415874992512e-12,
    -2.287623678749815e-11,
    1.2017447374991195e-12,
    -5.998078625000231e-13,
    -1.4779503749988517e-13,
    6.305580874990966e-12,
    -3.834149374997244e-12,
    -9.948775249996742e-12,
    7.182014625000347e-14,
    3.88220912499705e-14,
    -8.286167624998617e-13,
    8.367620624992389e-13,
    1.538655200000587e-12,
    5.365808874995126e-15,
    -1.6925457499995764e-13,
    5.128594749997003e-13,
    2.8261769000003096e-12,
    5.342898499999095e-11,
    -1.4424730374996143e-11,
    -9.516894999999345e-11,
    1.0992224499999194e-11,
    1.2128255499999894e-10,
    5.263117099999277e-10
   ],
   [
    2.318362499997933e-14,
    -1.0415116666692362e-13,
    7.224647249996756e-14,
    1.2018957499993857e-14,
    -5.837212499838991e-14,
    4.1954704166941597e-14,
    -1.7076166124973771e-12,
    5.4225479166412814e-14,
    -5.3234087499960175e-14,
    -5.514112499987429e-15,
    1.2357545833217533e-13,
    -4.155979166631261e-14,
    -5.194989166652075e-13,
    6.972962083329296e-15,
    2.411968749998148e-15,
    -3.208325416662522e-14,
    2.8996020833247186e-14,
    6.910171666656311e-14,
    2.082402916664133e-16,
    -5.2561916666572244e-15,
    2.3032674999962096e-14,
    2.923484833329464e-13,
    5.5276116666588515e-12,
    -8.093749583310925e-13,
    -9.035011666657716e-12,
    5.798051666654721e-13,
    9.201569999987597e-12,
    3.7777204999938194e-11
   ],
   [
    -4.4865218749992035e-11,
    6.525892083333822e-11,
    -3.4202748749932003e-12,
    -5.837212499838991e-14,
    2.1689775625004744e-10,
    5.5104873541716096e-11,
    3.9522388312509877e-10,
    -5.526048270834156e-11,
    1.5109463125002507e-11,
    7.74222937500053e-12,
    -3.3994842291673603e-10,
    2.2168610208337288e-10,
    3.083952083334318e-10,
    -1.4906234791667413e-12,
    -1.5164991875001098e-12,
    4.417034645834883e-11,
    -4.0635729791652874e-11,
    -5.983182458338034e-11,
    -2.9268807708328193e-13,
    1.1587447083330673e-11,
    -1.994437499999607e-11,
    -1.4818987916683442e-11,
    -2.6427683333337154e-10,
    4.510556729170405e-10,
    7.776327083327512e-10,
    -3.171926833335133e-10,
    -1.933927375000275e-09,
    -1.0882503875002168e-08
   ],
   [
    -1.0869382291672056e-11,
    1.6188758750011978e-11,
    -1.1840415874992512e-12,
    4.1954704166941597e-14,
    5.5104873541716096e-11,
    2.015225289583895e-11,
    1.57116303687504e-10,
    -1.4723312645841566e-11,
    4.231690687501616e-12,
    1.9987485625000025e-12,
    -9.301618520832935e-11,
    6.04279339583363e-11,
    9.875477500002757e-11,
    -4.311436020834184e-13,
    -4.0286096458318037e-13,
    1.1235287854171532e-11,
    -1.103786835416307e-11,
    -1.7476898875013957e-11,
    -7.35766789583111e-14,
    2.6977962083342517e-12,
    -5.8255292499978845e-12,
    -1.0326580041673572e-11,
    -1.931552583333177e-10,
    1.4040937354175871e-10,
    4.304861291663685e-10,
    -1.0576919666669959e-10,
    -8.037397874999421e-10,
    -3.931089845833678e-09
   ],
   [
    -7.802820187503778e-11,
    1.306686362501444e-10,
    -2.287623678749815e-11,
    -1.7076166124973771e-12,
    3.9522388312509877e-10,
    1.57116303687504e-10,
    1.6360632095625088e-09,
    -1.1544919693752003e-10,
    4.092581081250794e-11,
    1.5089601937494277e-11,
    -6.980255431246001e-10,
    4.4546383187487525e-10,
    8.6565901000005e-10,
    -4.505405431250363e-12,
    -3.3262695937475036e-12,
    8.437019481251158e-11,
    -8.518824481244966e-11,
    -1.4369979437508826e-10,
    -5.487307693746298e-13,
    1.8821203375003134e-11,
    -4.7898135749974515e-11,
    -1.5206245437506917e-10,
    -2.8682091999999277e-09,
    1.2312663031253445e-09,
    5.595231212498407e-09,
    -9.446287600001292e-10,
    -8.543834362499921e-09,
    -3.902175416250034e-08
   ],
   [
    1.139657312499859e-11,
    -1.6913110416670787e-11,
    1.2017447374991195e-12,
    5.4225479166412814e-14,
    -5.526048270834156e-11,
    -1.4723312645841566e-11,
    -1.1544919693752003e-10,
    1.4336762729168328e-11,
    -4.103248270834335e-12,
    -1.9908833125000004e-12,
    8.772180770833816e-11,
    -5.701568479167054e-11,
    -8.332561500001859e-11,
    4.1367369375007043e-13,
    3.969398395833302e-13,
    -1.1335897437503563e-11,
    1.0530460604162409e-11,
    1.5791164375011418e-11,
    7.496929312498238e-14,
    -2.9243230416660886e-12,
    5.263794916665223e-12,
    5.892974875005833e-12,
    1.0767239166669308e-10,
    -1.2147266270841854e-10,
    -2.6767577916653645e-10,
    8.65042366667048e-11,
    5.734513041667168e-10,
    3.0837043625004363e-09
   ],
   [
    -3.1202302083341198e-12,
    4.9027254166707366e-12,
    -5.998078625000231e-13,
    -5.3234087499960175e-14,
    1.5109463125002507e-11,
    4.231690687501616e-12,
    4.092581081250794e-11,
    -4.103248270834335e-12,
    1.3204692291672835e-12,
    5.584916875000838e-13,
    -2.4535938125001503e-11,
    1.5796410208336247e-11,
    2.56603958333403e-11,
    -1.3963988958339044e-13,
    -1.1672725208334563e-13,
    3.1712917291683223e-12,
    -2.989730895832606e-12,
    -4.653748708337376e-12,
    -2.0901311874998876e-14,
    7.90865958333438e-13,
    -1.5512508333331344e-12,
    -3.056225875001772e-12,
    -5.690405833333726e-11,
    3.733025479169176e-11,
    1.1952831249997173e-10,
    -2.70478850000126e-11,
    -2.0786407083336283e-10,
    -1.0423764291668747e-09
   ],
   [
    -1.6007656249997112e-12,
    2.354336250000389e-12,
    -1.4779503749988517e-13,
    -5.514112499987429e-15,
    7.74222937500053e-12,
    1.9987485625000025e-12,
    1.5089601937494277e-11,
    -1.9908833125000004e-12,
    5.584916875000838e-13,
    2.777330624999838e-13,
    -1.2199204374999227e-11,
    7.940775624999415e-12,
    1.1316287499998971e-11,
    -5.5767768750004144e-14,
    -5.49253062499976e-14,
    1.5833341875004098e-12,
    -1.4621866874992156e-12,
    -2.171472625001103e-12,
    -1.048319562499727e-14,
    4.123033749999193e-13,
    -7.238374999996543e-13,
    -6.760311249999754e-13,
    -1.2231324999988525e-11,
    1.6534304375007523e-11,
    3.2520687499951585e-11,
    -1.1688095000001027e-11,
    -7.439641249996012e-11,
    -4.0927183749987995e-10
   ],
   [
    6.979713541666107e-11,
    -1.0253483750002057e-10,
    6.305580874990966e-12,
    1.2357545833217533e-13,
    -3.3994842291673603e-10,
    -9.301618520832935e-11,
    -6.980255431246001e-10,
    8.772180770833816e-11,
    -2.4535938125001503e-11,
    -1.2199204374999227e-11,
    5.40755289583291e-10,
    -3.5205265208330804e-10,
    -5.104931249999268e-10,
    2.4504016458331486e-12,
    2.413476520832989e-12,
    -6.940903479168561e-11,
    6.466156479163198e-11,
    9.683807625004686e-11,
    4.588847270832083e-13,
    -1.7894187083331538e-11,
    3.2279779999982855e-11,
    3.315841291664517e-11,
    6.042888333323832e-10,
    -7.423891729169524e-10,
    -1.5598875416636915e-09,
    5.302777166666619e-10,
    3.4628728749974094e-09,
    1.868820470832519e-08
   ],
   [
    -4.5513306249993764e-11,
    6.65818541666786e-11,
    -3.834149374997244e-12,
    -4.155979166631261e-14,
    2.2168610208337288e-10,
    6.04279339583363e-11,
    4.4546383187487525e-10,
    -5.701568479167054e-11,
    1.5796410208336247e-11,
    7.940775624999415e-12,
    -3.5205265208330804e-10,
    2.293553229166479e-10,
    3.2990054999999016e-10,
    -1.5707026875001588e-12,
    -1.5654491458331694e-12,
    4.5189471875011465e-11,
    -4.205191354164437e-11,
    -6.279958375003362e-11,
    -2.9883755624991197e-13,
    1.1678760416664686e-11,
    -2.093348916665662e-11,
    -2.012777875000697e-11,
    -3.656404166664543e-10,
    4.798417020835725e-10,
    9.69201791665405e-10,
    -3.4225836666671023e-10,
    -2.2050945416657245e-09,
    -1.1979901624997463e-08
   ],
   [
    -6.237580000001105e-11,
    9.600860000005942e-11,
    -9.948775249996742e-12,
    -5.194989166652075e-13,
    3.083952083334318e-10,
    9.875477500002757e-11,
    8.6565901000005e-10,
    -8.332561500001859e-11,
    2.56603958333403e-11,
    1.1316287499998971e-11,
    -5.104931249999268e-10,
    3.2990054999999016e-10,
    5.401706833334243e-10,
    -2.6774004166671107e-12,
    -2.332437833332678e-12,
    6.39539208333529e-11,
    -6.14874058333066e-11,
    -9.664851083340152e-11,
    -4.202129083331871e-13,
    1.5652097500000354e-11,
    -3.22158966666548e-11,
    -6.182440916670434e-11,
    -1.1539942500000097e-09,
    7.773620750004224e-10,
    2.4755682499988968e-09,
    -5.740847000001708e-10,
    -4.415316666666647e-09,
    -2.182400625000148e-08
   ],
   [
    3.076530208334244e-13,
    -4.961637083338031e-13,
    7.182014625000347e-14,
    6.972962083329296e-15,
    -1.4906234791667413e-12,
    -4.311436020834184e-13,
    -4.505405431250363e-12,
    4.1367369375007043e-13,
    -1.3963988958339044e-13,
    -5.5767768750004144e-14,
    2.4504016458331486e-12,
    -1.5707026875001588e-12,
    -2.6774004166671107e-12,
    1.5028105625005228e-14,
    1.1903356874999999e-14,
    -3.161634062501501e-13,
    3.005045895832407e-13,
    4.760809541670471e-13,
    2.0799495208330855e-15,
    -7.745466250001173e-14,
    1.5869276666663457e-13,
    3.722382041668089e-13,
    6.959042499999432e-12,
    -3.889214312502063e-12,
    -1.4075702916662528e-11,
    2.841322166667659e-12,
    2.3061815416667612e-11,
    1.1276662791667757e-10
   ],
   [
    3.133504791666604e-13,
    -4.708168750001757e-13,
    3.88220912499705e-14,
    2.411968749998148e-15,
    -1.5164991875001098e-12,
    -4.0286096458318037e-13,
    -3.3262695937475036e-12,
    3.969398395833302e-13,
    -1.1672725208334563e-13,
    -5.49253062499976e-14,
    2.413476520832989e-12,
    -1.5654491458331694e-12,
    -2.332437833332678e-12,
    1.1903356874999999e-14,
    1.1061992291665707e-14,
    -3.1270151875009647e-13,
    2.908073187498394e-13,
    4.387993458335215e-13,
    2.0672357291662182e-15,
    -8.028829583333124e-14,
    1.4626824166658449e-13,
    1.8820254583315822e-13,
    3.4569533333275403e-12,
    -3.402224854167515e-12,
    -8.173680416651184e-12,
    2.4268616666663054e-12,
    1.6596505416651403e-11,
    8.802779208328243e-11
   ],
   [
    -9.146488541667497e-12,
    1.3435750416672813e-11,
    -8.286167624998617e-13,
    -3.208325416662522e-14,
    4.417034645834883e-11,
    1.1235287854171532e-11,
    8.437019481251158e-11,
    -1.1335897437503563e-11,
    3.1712917291683223e-12,
    1.5833341875004098e-12,
    -6.940903479168561e-11,
    4.5189471875011465e-11,
    6.39539208333529e-11,
    -3.161634062501501e-13,
    -3.1270151875009647e-13,
    9.031109562505117e-12,
    -8.320490729164941e-12,
    -1.2320470208343998e-11,
    -5.981941354166971e-14,
    2.358963625000161e-12,
    -4.106905333332868e-12,
    -3.649766708336639e-12,
    -6.581102500000131e-11,
    9.355148812507955e-11,
    1.782974958331963e-10,
    -6.59365483333669e-11,
    -4.149880208333341e-10,
    -2.29946034583373e-09
   ],
   [
    8.35746020832832e-12,
    -1.2359068749997167e-11,
    8.367620624992389e-13,
    2.8996020833247186e-14,
    -4.0635729791652874e-11,
    -1.103786835416307e-11,
    -8.518824481244966e-11,
    1.0530460604162409e-11,
    -2.989730895832606e-12,
    -1.4621866874992156e-12,
    6.466156479163198e-11,
    -4.205191354164437e-11,
    -6.14874058333066e-11,
    3.005045895832407e-13,
    2.908073187498394e-13,
    -8.320490729164941e-12,
    7.748883229159111e-12,
    1.1632535708334655e-11,
    5.50066018749583e-14,
    -2.142057291665272e-12,
    3.8775611666631986e-12,
    4.287088875000661e-12,
    7.835079166661625e-11,
    -8.948994145833955e-11,
    -1.9628854583306508e-10,
    6.390939833331683e-11,
    4.234093041663671e-10,
    2.2721309291653904e-09
   ],
   [
    1.2220613750007061e-11,
    -1.8392230000018378e-11,
    1.538655200000587e-12,
    6.910171666656311e-14,
    -5.983182458338034e-11,
    -1.7476898875013957e-11,
    -1.4369979437508826e-10,
    1.5791164375011418e-11,
    -4.653748708337376e-12,
    -2.171472625001103e-12,
    9.683807625004686e-11,
    -6.279958375003362e-11,
    -9.664851083340152e-11,
    4.760809541670471e-13,
    4.387993458335215e-13,
    -1.2320470208343998e-11,
    1.1632535708334655e-11,
    1.782393708335537e-11,
    8.123705458335528e-14,
    -3.1045205000014856e-12,
    5.941331416667851e-12,
    8.764903916678587e-12,
    1.621972750001112e-10,
    -1.3994664625016083e-10,
    -3.714421250000233e-10,
    1.0150137500008781e-10,
    7.23612616667052e-10,
    3.727510325002308e-09
   ],
   [
    6.067608958330814e-14,
    -8.899569583332748e-14,
    5.365808874995126e-15,
    2.082402916664133e-16,
    -2.9268807708328193e-13,
    -7.35766789583111e-14,
    -5.487307693746298e-13,
    7.496929312498238e-14,
    -2.0901311874998876e-14,
    -1.048319562499727e-14,
    4.588847270832083e-13,
    -2.9883755624991197e-13,
    -4.202129083331871e-13,
    2.0799495208330855e-15,
    2.0672357291662182e-15,
    -5.981941354166971e-14,
    5.50066018749583e-14,
    8.123705458335528e-14,
    3.963632062498206e-16,
    -1.5666348749993522e-14,
    2.707959499998095e-14,
    2.2877276249990116e-14,
    4.1106774999942475e-13,
    -6.152438937501366e-13,
    -1.1365780416644984e-12,
    4.3256261666659464e-13,
    2.6930661249977117e-12,
    1.5022381541658152e-11
   ],
   [
    -2.4179487499986388e-12,
    3.501031666665971e-12,
    -1.6925457499995764e-13,
    -5.2561916666572244e-15,
    1.1587447083330673e-11,
    2.6977962083342517e-12,
    1.8821203375003134e-11,
    -2.9243230416660886e-12,
    7.90865958333438e-13,
    4.123033749999193e-13,
    -1.7894187083331538e-11,
    1.1678760416664686e-11,
    1.5652097500000354e-11,
    -7.745466250001173e-14,
    -8.028829583333124e-14,
    2.358963625000161e-12,
    -2.142057291665272e-12,
    -3.1045205000014856e-12,
    -1.5666348749993522e-14,
    6.288884166663035e-13,
    -1.0348719166661867e-12,
    -5.25143500001632e-13,
    -9.000816666685723e-12,
    2.3053592083347167e-11,
    3.2098916666658136e-11,
    -1.592972166667166e-11,
    -9.068586666667331e-11,
    -5.341976500000276e-10
   ],
   [
    4.073644166665113e-12,
    -6.130863333333572e-12,
    5.128594749997003e-13,
    2.3032674999962096e-14,
    -1.994437499999607e-11,
    -5.8255292499978845e-12,
    -4.7898135749974515e-11,
    5.263794916665223e-12,
    -1.5512508333331344e-12,
    -7.238374999996543e-13,
    3.2279779999982855e-11,
    -2.093348916665662e-11,
    -3.22158966666548e-11,
    1.5869276666663457e-13,
    1.4626824166658449e-13,
    -4.106905333332868e-12,
    3.8775611666631986e-12,
    5.941331416667851e-12,
    2.707959499998095e-14,
    -1.0348719166661867e-12,
    1.9804501666650073e-12,
    2.921335250000282e-12,
    5.405999166663477e-11,
    -4.664861833333751e-11,
    -1.2380432499985574e-10,
    3.3833339999992365e-11,
    2.411938666665148e-10,
    1.2424714583327224e-09
   ],
   [
    2.690325416676486e-12,
    -6.5640816666909774e-12,
    2.8261769000003096e-12,
    2.923484833329464e-13,
    -1.4818987916683442e-11,
    -1.0326580041673572e-11,
    -1.5206245437506917e-10,
    5.892974875005833e-12,
    -3.056225875001772e-12,
    -6.760311249999754e-13,
    3.315841291664517e-11,
    -2.012777875000697e-11,
    -6.182440916670434e-11,
    3.722382041668089e-13,
    1.8820254583315822e-13,
    -3.649766708336639e-12,
    4.287088875000661e-12,
    8.764903916678587e-12,
    2.2877276249990116e-14,
    -5.25143500001632e-13,
    2.921335250000282e-12,
    1.86166687500098e-11,
    3.5366317500005664e-10,
    -8.650370625004452e-11,
    -6.351633083334558e-10,
    7.062475833337708e-11,
    8.168427000003987e-10,
    3.373870508334972e-09
   ],
   [
    4.7420250000134906e-11,
    -1.1935991666703996e-10,
    5.342898499999095e-11,
    5.5276116666588515e-12,
    -2.6427683333337154e-10,
    -1.931552583333177e-10,
    -2.8682091999999277e-09,
    1.0767239166669308e-10,
    -5.690405833333726e-11,
    -1.2231324999988525e-11,
    6.042888333323832e-10,
    -3.656404166664543e-10,
    -1.1539942500000097e-09,
    6.959042499999432e-12,
    3.4569533333275403e-12,
    -6.581102500000131e-11,
    7.835079166661625e-11,
    1.621972750001112e-10,
    4.1106774999942475e-13,
    -9.000816666685723e-12,
    5.405999166663477e-11,
    3.5366317500005664e-10,
    6.720261666665295e-09,
    -1.6124503333331706e-09,
    -1.2047379166664246e-08,
    1.321453166666706e-09,
    1.5423964166666952e-08,
    6.345098249999882e-08
   ],
   [
    -9.15833187500656e-11,
    1.4076662083348986e-10,
    -1.4424730374996143e-11,
    -8.093749583310925e-13,
    4.510556729170405e-10,
    1.4040937354175871e-10,
    1.2312663031253445e-09,
    -1.2147266270841854e-10,
    3.733025479169176e-11,
    1.6534304375007523e-11,
    -7.423891729169524e-10,
    4.798417020835725e-10,
    7.773620750004224e-10,
    -3.889214312502063e-12,
    -3.402224854167515e-12,
    9.355148812507955e-11,
    -8.948994145833955e-11,
    -1.3994664625016083e-10,
    -6.152438937501366e-13,
    2.3053592083347167e-11,
    -4.664861833333751e-11,
    -8.650370625004452e-11,
    -1.6124503333331706e-09,
    1.121058322917723e-09,
    3.480069208331834e-09,
    -8.239450833338774e-10,
    -6.265715708334528e-09,
    -3.12051163750108e-08
   ],
   [
    -1.4677745833340619e-10,
    2.985120000004529e-10,
    -9.516894999999345e-11,
    -9.035011666657716e-12,
    7.776327083327512e-10,
    4.304861291663685e-10,
    5.595231212498407e-09,
    -2.6767577916653645e-10,
    1.1952831249997173e-10,
    3.2520687499951585e-11,
    -1.5598875416636915e-09,
    9.69201791665405e-10,
    2.4755682499988968e-09,
    -1.4075702916662528e-11,
    -8.173680416651184e-12,
    1.782974958331963e-10,
    -1.9628854583306508e-10,
    -3.714421250000233e-10,
    -1.1365780416644984e-12,
    3.2098916666658136e-11,
    -1.2380432499985574e-10,
    -6.351633083334558e-10,
    -1.2047379166664246e-08,
    3.480069208331834e-09,
    2.2100190833325887e-08,
    -2.7856238333322798e-09,
    -2.981823499999281e-08,
    -1.267829041666254e-07
   ],
   [
    6.383993333336351e-11,
    -9.908960000009151e-11,
    1.0992224499999194e-11,
    5.798051666654721e-13,
    -3.171926833335133e-10,
    -1.0576919666669959e-10,
    -9.446287600001292e-10,
    8.65042366667048e-11,
    -2.70478850000126e-11,
    -1.1688095000001027e-11,
    5.302777166666619e-10,
    -3.4225836666671023e-10,
    -5.740847000001708e-10,
    2.841322166667659e-12,
    2.4268616666663054e-12,
    -6.59365483333669e-11,
    6.390939833331683e-11,
    1.0150137500008781e-10,
    4.3256261666659464e-13,
    -1.592972166667166e-11,
    3.3833339999992365e-11,
    7.062475833337708e-11,
    1.321453166666706e-09,
    -8.239450833338774e-10,
    -2.7856238333322798e-09,
    6.129755333335777e-10,
    4.839256000000343e-09,
    2.3576921166670727e-08
   ],
   [
    3.79441041666833e-10,
    -6.456190833340514e-10,
    1.2128255499999894e-10,
    9.201569999987597e-12,
    -1.933927375000275e-09,
    -8.037397874999421e-10,
    -8.543834362499921e-09,
    5.734513041667168e-10,
    -2.0786407083336283e-10,
    -7.439641249996012e-11,
    3.4628728749974094e-09,
    -2.2050945416657245e-09,
    -4.415316666666647e-09,
    2.3061815416667612e-11,
    1.6596505416651403e-11,
    -4.149880208333341e-10,
    4.234093041663671e-10,
    7.23612616667052e-10,
    2.6930661249977117e-12,
    -9.068586666667331e-11,
    2.411938666665148e-10,
    8.168427000003987e-10,
    1.5423964166666952e-08,
    -6.265715708334528e-09,
    -2.981823499999281e-08,
    4.839256000000343e-09,
    4.475771416666607e-08,
    2.0220671833332966e-07
   ],
   [
    2.1754939583339914e-09,
    -3.5298963333364437e-09,
    5.263117099999277e-10,
    3.7777204999938194e-11,
    -1.0882503875002168e-08,
    -3.931089845833678e-09,
    -3.902175416250034e-08,
    3.0837043625004363e-09,
    -1.0423764291668747e-09,
    -4.0927183749987995e-10,
    1.868820470832519e-08,
    -1.1979901624997463e-08,
    -2.182400625000148e-08,
    1.1276662791667757e-10,
    8.802779208328243e-11,
    -2.29946034583373e-09,
    2.2721309291653904e-09,
    3.727510325002308e-09,
    1.5022381541658152e-11,
    -5.341976500000276e-10,
    1.2424714583327224e-09,
    3.373870508334972e-09,
    6.345098249999882e-08,
    -3.12051163750108e-08,
    -1.267829041666254e-07,
    2.3576921166670727e-08,
    2.0220671833332966e-07,
    9.48349844166676e-07
   ]
  ]
 },
 "bins_correlation_runs": {
  "order": [
   "(1,1)",
   "(1,2)",
   "(1,3)",
   "(1,4)",
   "(1,5)",
   "(1,6)",
   "(1,7)",
   "(2,2)",
   "(2,3)",
   "(2,4)",
   "(2,5)",
   "(2,6)",
   "(2,7)",
   "(3,3)",
   "(3,4)",
   "(3,5)",
   "(3,6)",
   "(3,7)",
   "(4,4)",
   "(4,5)",
   "(4,6)",
   "(4,7)",
   "(5,5)",
   "(5,6)",
   "(5,7)",
   "(6,6)",
   "(6,7)",
   "(7,7)"
  ],
  "mean_fb": [
   0.12334682366666666,
   -0.13830719533333335,
   0.008336956423333331,
   0.0037741863933333326,
   -0.6226366146666666,
   0.058745028966666675,
   0.019951014833333332,
   0.06909156146666666,
   -0.017554937033333332,
   -0.011132016066666665,
   0.5961036303333332,
   -0.2159732496666667,
   -0.4850322053333333,
   0.0016707398799999998,
   0.0020603317133333333,
   -0.06603059976666667,
   0.039512131699999994,
   0.08497372203333331,
   0.0007129987143333333,
   -0.04705170406666667,
   0.028324573999999998,
   0.07269311983333333,
   1.5571703333333329,
   -0.9405053393333335,
   -2.5281136166666665,
   0.29303619266666664,
   1.5823091366666668,
   2.8409943799999997
  ],
  "per_run_fb": [
   [
    0.12348318,
    -0.13852499,
    0.0083707864,
    0.0037876649,
    -0.623284,
    0.058918459,
    0.020113454,
    0.069203267,
    -0.01759339,
    -0.011149084,
    0.59678785,
    -0.21631471,
    -0.48567702,
    0.0016747014,
    0.0020636842,
    -0.066129925,
    0.039573813,
    0.085075112,
    0.00071376312,
    -0.047098737,
    0.028358371,
    0.072759002,
    1.5585744,
    -0.94162301,
    -2.5304321,
    0.2935454,
    1.584971,
    2.8431139
   ],
   [
    0.12344949,
    -0.13845727,
    0.0083576699,
    0.0037825618,
    -0.62314964,
    0.058844629,
    0.020097163,
    0.069172244,
    -0.017580713,
    -0.01114468,
    0.59667162,
    -0.21624325,
    -0.48560084,
    0.0016733219,
    0.002062696,
    -0.066103143,
    0.039558563,
    0.085061046,
    0.00071360686,
    -0.04709104,
    0.028353682,
    0.072750118,
    1.5583591,
    -0.94151359,
    -2.5302088,
    0.29348179,
    1.5844675,
    2.8416588
   ],
   [
    0.12344585,
    -0.1384472,
    0.0083547811,
    0.0037810086,
    -0.62314821,
    0.058815536,
    0.020126666,
    0.069176308,
    -0.017581539,
    -0.011145709,
    0.59672344,
    -0.21627646,
    -0.48568475,
    0.0016734189,
    0.0020628942,
    -0.06610753,
    0.039564658,
    0.085076192,
    0.00071368049,
    -0.047093971,
    0.028358731,
    0.07274766,
    1.5582019,
    -0.94163309,
    -2.5297069,
    0.29350678,
    1.5842577,
    2.8398225
   ],
   [
    0.12342608,
    -0.13843127,
    0.0083542157,
    0.0037798483,
    -0.6230402,
    0.05879306,
    0.019815987,
    0.069174451,
    -0.017582408,
    -0.01114479,
    0.5966532,
    -0.21626219,
    -0.48562812,
    0.0016735976,
    0.0020628818,
    -0.066103192,
    0.039565609,
    0.085069148,
    0.0007136026,
    -0.047087073,
    0.028356383,
    0.072766333,
    1.5585864,
    -0.9415165,
    -2.5307842,
    0.29351149,
    1.584959,
    2.8466688
   ],
   [
    0.12335889,
    -0.13830886,
    0.0083376608,
    0.003771703,
    -0.62276428,
    0.058654379,
    0.019496169,
    0.069108619,
    -0.017559815,
    -0.011134988,
    0.5963356,
    -0.21607653,
    -0.48539449,
    0.0016712321,
    0.0020608329,
    -0.066044948,
    0.039528476,
    0.085025376,
    0.00071323509,
    -0.047067852,
    0.028341792,
    0.072768187,
    1.558518,
    -0.94110167,
    -2.5309023,
    0.29332754,
    1.58456,
    2.8479573
   ],
   [
    0.12329892,
    -0.13821454,
    0.008320492,
    0.0037657571,
    -0.62250173,
    0.058581691,
    0.019533915,
    0.069063392,
    -0.017542115,
    -0.011128028,
    0.59607791,
    -0.21595464,
    -0.4851623,
    0.0016693156,
    0.0020593659,
    -0.066003358,
    0.039503829,
    0.084986614,
    0.00071290935,
    -0.047047395,
    0.028328871,
    0.072732687,
    1.55779,
    -0.94065435,
    -2.5295462,
    0.29319048,
    1.5836484,
    2.8456614
   ],
   [
    0.12325788,
    -0.13815031,
    0.0083107441,
    0.0037618705,
    -0.62232226,
    0.05853108,
    0.0196477,
    0.069034777,
    -0.017532444,
    -0.011123948,
    0.595909,
    -0.2158767,
    -0.48500632,
    0.0016683409,
    0.0020585607,
    -0.065978606,
    0.039489609,
    0.084963399,
    0.00071272499,
    -0.047035314,
    0.028321133,
    0.072696519,
    1.5569808,
    -0.94036721,
    -2.5277996,
    0.29306358,
    1.582425,
    2.8411492
   ],
   [
    0.12325131,
    -0.13813141,
    0.0083082729,
    0.0037594642,
    -0.6223317,
    0.058497982,
    0.01941706,
    0.069027723,
    -0.017530537,
    -0.011123071,
    0.59591508,
    -0.2158562,
    -0.48504402,
    0.0016681789,
    0.0020584032,
    -0.06597358,
    0.039486371,
    0.084965389,
    0.00071275062,
    -0.047039164,
    0.028321796,
    0.072735634,
    1.5578723,
    -0.94045458,
    -2.529881,
    0.29301565,
    1.5829747,
    2.8465982
   ],
   [
    0.12329633,
    -0.13820823,
    0.0083185676,
    0.0037656245,
    -0.62250321,
    0.058623658,
    0.019719864,
    0.069052249,
    -0.017539117,
    -0.011126694,
    0.59599043,
    -0.21588417,
    -0.48497409,
    0.0016690309,
    0.0020591507,
    -0.065997215,
    0.039493986,
    0.084962128,
    0.00071287778,
    -0.047046487,
    0.028320709,
    0.072711504,
    1.5574716,
    -0.94038418,
    -2.5286482,
    0.29290909,
    1.581922,
    2.84262
   ],
   [
    0.12335378,
    -0.1383334,
    0.0083395395,
    0.003776459,
    -0.62265273,
    0.058829129,
    0.020151645,
    0.069101344,
    -0.017558814,
    -0.011133495,
    0.5960756,
    -0.21595971,
    -0.48485616,
    0.0016711341,
    0.0020607363,
    -0.06604108,
    0.03951468,
    0.084959177,
    0.00071305258,
    -0.047053128,
    0.028319726,
    0.072670996,
    1.5568231,
    -0.94026171,
    -2.5271948,
    0.29282172,
    1.5805244,
    2.8392978
   ],
   [
    0.12329699,
    -0.1382285,
    0.0083236456,
    0.0037693168,
    -0.62244398,
    0.058698044,
    0.019949468,
    0.069051459,
    -0.01754021,
    -0.011126027,
    0.59587395,
    -0.21585066,
    -0.48477411,
    0.0016691375,
    0.002059087,
    -0.0659961,
    0.039488942,
    0.084934246,
    0.00071274671,
    -0.047038221,
    0.028311415,
    0.072669878,
    1.5568684,
    -0.9401112,
    -2.5276175,
    0.29281579,
    1.5808261,
    2.8412163
   ],
   [
    0.123316,
    -0.13825799,
    0.0083268384,
    0.0037711663,
    -0.62254885,
    0.058740861,
    0.019902646,
    0.069063297,
    -0.017544231,
    -0.011127793,
    0.59593989,
    -0.21587136,
    -0.48481688,
    0.0016695545,
    0.0020594446,
    -0.066007066,
    0.039493591,
    0.084937891,
    0.00071281683,
    -0.047044263,
    0.02831263,
    0.072685323,
    1.5572682,
    -0.94018053,
    -2.5287005,
    0.29279731,
    1.5811973,
    2.8439879
   ],
   [
    0.12337593,
    -0.13836242,
    0.0083412498,
    0.0037789071,
    -0.6227145,
    0.058888593,
    0.020442841,
    0.069107723,
    -0.017560319,
    -0.011134229,
    0.59608371,
    -0.21596339,
    -0.48477096,
    0.0016712662,
    0.0020608853,
    -0.066048282,
    0.039515661,
    0.0849493,
    0.00071304733,
    -0.047054835,
    0.028316433,
    0.072639698,
    1.5564336,
    -0.94022809,
    -2.5264849,
    0.29273108,
    1.5793079,
    2.8345248
   ],
   [
    0.12334878,
    -0.13831068,
    0.0083367805,
    0.0037758335,
    -0.62262916,
    0.058804629,
    0.020096658,
    0.069075702,
    -0.01754975,
    -0.01112939,
    0.59596422,
    -0.21587879,
    -0.48476595,
    0.0016701601,
    0.0020598269,
    -0.066018934,
    0.039495961,
    0.084934856,
    0.00071287135,
    -0.047047371,
    0.028311619,
    0.072666481,
    1.5569138,
    -0.94014887,
    -2.5277021,
    0.29276251,
    1.5807034,
    2.8388149
   ],
   [
    0.12332958,
    -0.13828954,
    0.0083367508,
    0.0037751718,
    -0.62255473,
    0.058774555,
    0.019905558,
    0.069068042,
    -0.017548481,
    -0.011128295,
    0.59590822,
    -0.2158691,
    -0.48481567,
    0.0016700861,
    0.0020596226,
    -0.066010394,
    0.03949275,
    0.08493353,
    0.00071279049,
    -0.047040606,
    0.028311177,
    0.072679557,
    1.5570597,
    -0.94011216,
    -2.5279833,
    0.29285539,
    1.5819769,
    2.8446101
   ],
   [
    0.12331418,
    -0.13828488,
    0.0083384964,
    0.0037758381,
    -0.62247103,
    0.058787157,
    0.019974225,
    0.06907177,
    -0.017550978,
    -0.011128782,
    0.59587978,
    -0.21588773,
    -0.48481323,
    0.0016703881,
    0.0020597707,
    -0.066012672,
    0.039496441,
    0.084932904,
    0.00071275269,
    -0.047036654,
    0.028310968,
    0.07266976,
    1.5568562,
    -0.94010161,
    -2.5277458,
    0.29287308,
    1.5816896,
    2.8443088
   ],
   [
    0.12331347,
    -0.13825592,
    0.0083267384,
    0.0037712621,
    -0.62248138,
    0.058720947,
    0.019998903,
    0.069064346,
    -0.017544016,
    -0.011127882,
    0.59593629,
    -0.21589466,
    -0.48486363,
    0.0016695296,
    0.0020594435,
    -0.066006445,
    0.039496532,
    0.084947214,
    0.00071279498,
    -0.047038836,
    0.028315738,
    0.072671814,
    1.5567062,
    -0.94020643,
    -2.527461,
    0.29286502,
    1.5811182,
    2.840054
   ],
   [
    0.12330935,
    -0.13827861,
    0.008337261,
    0.003776388,
    -0.62245702,
    0.058809236,
    0.020146811,
    0.069062809,
    -0.017547639,
    -0.011127766,
    0.59582478,
    -0.21585205,
    -0.48476658,
    0.0016700033,
    0.0020595031,
    -0.066005851,
    0.039488792,
    0.084920807,
    0.000712698,
    -0.047033214,
    0.028306936,
    0.072651507,
    1.5564068,
    -0.939964,
    -2.5268156,
    0.29277685,
    1.5809927,
    2.8400695
   ],
   [
    0.12332448,
    -0.1382963,
    0.008337529,
    0.0037769588,
    -0.62251115,
    0.058788091,
    0.020173662,
    0.0690745,
    -0.017549339,
    -0.011129318,
    0.595925,
    -0.21590772,
    -0.48487458,
    0.001670119,
    0.0020597626,
    -0.066014667,
    0.039497173,
    0.084939973,
    0.00071278205,
    -0.047037494,
    0.028313324,
    0.07265368,
    1.5564736,
    -0.94015581,
    -2.5268371,
    0.29299444,
    1.5821823,
    2.8407625
   ],
   [
    0.12327236,
    -0.13821046,
    0.0083319078,
    0.0037714829,
    -0.62231657,
    0.058672741,
    0.019647297,
    0.069031163,
    -0.017537846,
    -0.011123022,
    0.59571589,
    -0.21578822,
    -0.48482736,
    0.0016690339,
    0.0020584984,
    -0.065975792,
    0.039473368,
    0.084917589,
    0.0007125381,
    -0.047025201,
    0.028305863,
    0.072693265,
    1.5571068,
    -0.93998379,
    -2.5287251,
    0.29289948,
    1.583192,
    2.847203
   ],
   [
    0.1233318,
    -0.1382921,
    0.0083365745,
    0.0037755099,
    -0.62256416,
    0.058763347,
    0.019900395,
    0.069069008,
    -0.017547607,
    -0.011128615,
    0.59593599,
    -0.21588685,
    -0.48492252,
    0.0016699475,
    0.002059603,
    -0.066010728,
    0.039493187,
    0.084941794,
    0.00071280209,
    -0.047041019,
    0.028313931,
    0.072686209,
    1.5571102,
    -0.94021716,
    -2.5284367,
    0.29294693,
    1.5827629,
    2.8453612
   ],
   [
    0.12330493,
    -0.13823856,
    0.0083293793,
    0.0037711793,
    -0.62242662,
    0.058694645,
    0.019850326,
    0.069045122,
    -0.017539952,
    -0.011125001,
    0.59582452,
    -0.2158242,
    -0.48480311,
    0.0016691878,
    0.0020588934,
    -0.065990173,
    0.039482348,
    0.084928511,
    0.00071267952,
    -0.047035172,
    0.028309504,
    0.07267601,
    1.5568524,
    -0.94009824,
    -2.5280393,
    0.29286368,
    1.5820004,
    2.8417099
   ],
   [
    0.12331785,
    -0.13823002,
    0.0083243927,
    0.0037685682,
    -0.62250807,
    0.05864424,
    0.019707404,
    0.069040021,
    -0.0175365,
    -0.011124405,
    0.59588159,
    -0.21581469,
    -0.48486047,
    0.0016688213,
    0.0020587466,
    -0.065986728,
    0.039480601,
    0.08493904,
    0.00071275028,
    -0.047040042,
    0.028313013,
    0.072695932,
    1.5571807,
    -0.94019455,
    -2.5285167,
    0.2929071,
    1.5825923,
    2.842785
   ],
   [
    0.12337232,
    -0.13832973,
    0.0083377761,
    0.0037746456,
    -0.62271877,
    0.058734474,
    0.019869028,
    0.069098532,
    -0.017556265,
    -0.011132681,
    0.59616343,
    -0.2159916,
    -0.4850718,
    0.0016708826,
    0.0020604903,
    -0.066036253,
    0.039515931,
    0.084981537,
    0.00071304195,
    -0.047054416,
    0.028327179,
    0.072696067,
    1.5572316,
    -0.94059409,
    -2.5282795,
    0.29313031,
    1.5831894,
    2.8430288
   ],
   [
    0.12336354,
    -0.13830864,
    0.0083374135,
    0.0037720717,
    -0.62270063,
    0.058667877,
    0.019543622,
    0.069095994,
    -0.017556462,
    -0.011132148,
    0.59619458,
    -0.21600738,
    -0.48517326,
    0.0016709728,
    0.0020604033,
    -0.066032374,
    0.03951854,
    0.0849955,
    0.00071305554,
    -0.047056817,
    0.028331833,
    0.072738585,
    1.5580197,
    -0.94076838,
    -2.5300456,
    0.29322411,
    1.5842305,
    2.8474969
   ],
   [
    0.12331093,
    -0.13823065,
    0.0083278339,
    0.0037674693,
    -0.62246662,
    0.058597785,
    0.019449736,
    0.06905757,
    -0.017544551,
    -0.011126326,
    0.59596729,
    -0.21589598,
    -0.48500169,
    0.0016697956,
    0.0020592754,
    -0.065998153,
    0.039497995,
    0.084964939,
    0.00071278135,
    -0.047039682,
    0.028321646,
    0.07272094,
    1.5576041,
    -0.94044814,
    -2.529048,
    0.2931173,
    1.5836477,
    2.8448926
   ],
   [
    0.12337923,
    -0.13836559,
    0.0083466163,
    0.0037771487,
    -0.62266725,
    0.058796913,
    0.020232913,
    0.069125095,
    -0.017568378,
    -0.011136579,
    0.59621423,
    -0.21605455,
    -0.48504967,
    0.0016722591,
    0.0020614443,
    -0.066059046,
    0.039533496,
    0.084994772,
    0.00071316353,
    -0.04705596,
    0.028331591,
    0.07266211,
    1.5563368,
    -0.9406059,
    -2.5258045,
    0.29311844,
    1.5816175,
    2.8299568
   ],
   [
    0.12338272,
    -0.13837671,
    0.0083470629,
    0.0037783102,
    -0.62268462,
    0.058829046,
    0.020394464,
    0.069131725,
    -0.017570214,
    -0.011137542,
    0.59622815,
    -0.21607425,
    -0.48503795,
    0.0016724352,
    0.0020616263,
    -0.066064182,
    0.039537526,
    0.084994949,
    0.00071316106,
    -0.047054711,
    0.02833165,
    0.072646897,
    1.556077,
    -0.94057998,
    -2.5252269,
    0.29306199,
    1.5809264,
    2.8291202
   ],
   [
    0.12338498,
    -0.13838881,
    0.0083505276,
    0.0037803508,
    -0.62267236,
    0.058866933,
    0.020454393,
    0.06913055,
    -0.017570837,
    -0.011137307,
    0.59617272,
    -0.21604774,
    -0.48494242,
    0.0016725066,
    0.0020616194,
    -0.066063615,
    0.039533707,
    0.084981862,
    0.00071312807,
    -0.047051991,
    0.028327287,
    0.072633093,
    1.5558085,
    -0.94041756,
    -2.5247594,
    0.29297544,
    1.5804439,
    2.8291157
   ],
   [
    0.12343358,
    -0.13847227,
    0.0083611882,
    0.0037860508,
    -0.62286301,
    0.058981152,
    0.020770472,
    0.069168042,
    -0.017583644,
    -0.011142887,
    0.59633495,
    -0.21613201,
    -0.48498621,
    0.0016738373,
    0.0020627988,
    -0.066097961,
    0.039551815,
    0.084996866,
    0.00071335603,
    -0.047064456,
    0.028332289,
    0.072618149,
    1.5556181,
    -0.9405338,
    -2.5240749,
    0.29299601,
    1.579967,
    2.8262646
   ]
  ],
  "cov_of_mean_fb2": [
   [
    1.1248399413409766e-10,
    -1.816162267969299e-10,
    2.617474608555526e-11,
    1.1149863472107132e-11,
    -4.621177774559154e-10,
    1.6867488782030644e-10,
    3.572044997567082e-10,
    9.236618434329329e-11,
    -3.195749614521074e-11,
    -1.3837582186973259e-11,
    5.011172211072642e-10,
    -2.6219546946743157e-10,
    -3.791087932337083e-10,
    3.33402953356318e-12,
    2.8311933626821046e-12,
    -8.223390947777837e-11,
    5.160650379655112e-11,
    7.222510999578403e-11,
    5.888949646245176e-13,
    -3.3322479738696964e-11,
    2.4075295218391244e-11,
    1.4539422802683348e-11,
    3.1552694980840383e-10,
    -7.255795920382929e-10,
    -5.77713783524338e-11,
    2.950207950651339e-10,
    7.029711746742804e-10,
    -4.127566426207121e-09
   ],
   [
    -1.816162267969299e-10,
    3.038619479846635e-10,
    -4.484812005892632e-11,
    -1.9746059731110705e-11,
    7.230514075325234e-10,
    -3.114029828452087e-10,
    -6.988839047662849e-10,
    -1.5036472804060904e-10,
    5.285056460306454e-11,
    2.2423809481992175e-11,
    -7.641547182145233e-10,
    4.104769263831332e-10,
    5.348713706283207e-10,
    -5.5275329071263274e-12,
    -4.628636181456067e-12,
    1.33878812583141e-10,
    -8.198270604367642e-11,
    -1.0588769516627967e-10,
    -9.138868552950013e-13,
    5.05778898957837e-11,
    -3.5296368275861924e-11,
    -5.826465398468403e-12,
    -1.8568412375469874e-10,
    1.0397238094328945e-09,
    -5.86091098467565e-10,
    -4.1084118307278576e-10,
    -5.896418668197958e-10,
    8.152166961839383e-09
   ],
   [
    2.617474608555526e-11,
    -4.484812005892632e-11,
    6.910812045716792e-12,
    3.049110307062813e-12,
    -1.0191053499969055e-10,
    4.763103133071664e-11,
    1.032561301732368e-10,
    2.1613610438130148e-11,
    -7.751975143766269e-12,
    -3.2097818197165162e-12,
    1.0523290510432727e-10,
    -5.764334519911878e-11,
    -7.31176567278916e-11,
    8.145758075793012e-13,
    6.664999425180379e-13,
    -1.92008291551306e-11,
    1.15407175444942e-11,
    1.4312630727444397e-11,
    1.2633451611605567e-13,
    -6.913883697877392e-12,
    4.770952763793259e-12,
    1.4173025611198089e-13,
    1.3289598134098016e-11,
    -1.4036288394421223e-10,
    1.0494235546167629e-10,
    5.7726291713946755e-11,
    9.7879219660148e-11,
    -1.140448598696525e-09
   ],
   [
    1.1149863472107132e-11,
    -1.9746059731110705e-11,
    3.049110307062813e-12,
    1.426623967354779e-12,
    -4.1878805652795885e-11,
    2.3694271830911977e-11,
    5.5456495445478676e-11,
    9.03836870079689e-12,
    -3.275566023455947e-12,
    -1.3358325012797122e-12,
    4.0024642200076074e-11,
    -2.2451911133256744e-11,
    -2.2552248577087396e-11,
    3.43653126799997e-13,
    2.7955633601457166e-13,
    -8.073110902820016e-12,
    4.593876486827566e-12,
    4.861456492766292e-12,
    4.9686372652721225e-14,
    -2.6690821232336986e-12,
    1.6205192465517864e-12,
    -1.5987206225666429e-12,
    -2.1945173302684015e-11,
    -4.604155518720226e-11,
    9.984892195018953e-11,
    1.6556300483371614e-11,
    -1.8483772957090947e-11,
    -6.063881638321754e-10
   ],
   [
    -4.621177774559154e-10,
    7.230514075325234e-10,
    -1.0191053499969055e-10,
    -4.1878805652795885e-11,
    2.037039741777608e-09,
    -5.919426922122614e-10,
    -1.053109368555597e-09,
    -3.82951717637533e-10,
    1.2951661905210569e-10,
    5.814259585133992e-11,
    -2.265282373394506e-09,
    1.1517369344214234e-09,
    1.917133333969266e-09,
    -1.3403197961838702e-11,
    -1.1659077182912165e-11,
    3.415418122789251e-10,
    -2.1932857404826904e-10,
    -3.394493217647322e-10,
    -2.6014668714864967e-12,
    1.527421660122552e-10,
    -1.1315076135632027e-10,
    -1.3618047795784953e-10,
    -2.8227034865898286e-09,
    3.5426555179231796e-09,
    3.5301728455933827e-09,
    -1.473302771065087e-09,
    -5.1860521435243365e-09,
    8.121888524368728e-09
   ],
   [
    1.6867488782030644e-10,
    -3.114029828452087e-10,
    4.763103133071664e-11,
    2.3694271830911977e-11,
    -5.919426922122614e-10,
    4.284396252034168e-10,
    1.1073870615894745e-09,
    1.354723205281234e-10,
    -4.985690549429202e-11,
    -1.9833594262146304e-11,
    5.111705152762532e-10,
    -3.0016985614904934e-10,
    -1.4086091609807155e-10,
    5.235712599172447e-12,
    4.23162719334889e-12,
    -1.218818109652511e-10,
    6.517289693758755e-11,
    4.9339376037971793e-11,
    6.833377294762695e-13,
    -3.488637354145589e-11,
    1.6447007448276878e-11,
    -6.34541282392665e-11,
    -1.023227495249109e-09,
    -3.9862800441302695e-10,
    3.0055774174521306e-09,
    5.799040964673839e-11,
    -1.9297622477740186e-09,
    -1.3319709952551795e-08
   ],
   [
    3.572044997567082e-10,
    -6.988839047662849e-10,
    1.032561301732368e-10,
    5.5456495445478676e-11,
    -1.053109368555597e-09,
    1.1073870615894745e-09,
    3.5586304239680135e-09,
    2.9640129133946555e-10,
    -1.102952056473192e-10,
    -4.283337570038489e-11,
    8.498068883237672e-10,
    -5.74278330492355e-10,
    2.901294827510143e-10,
    1.1628262142528807e-11,
    9.416944690996479e-12,
    -2.6744812541129526e-10,
    1.3856788342816364e-10,
    5.016069669675066e-11,
    1.307879369392762e-12,
    -5.4755481021070496e-11,
    1.672151995747212e-11,
    -3.0369368404232347e-10,
    -5.5900439000384886e-09,
    1.3643868555567554e-11,
    1.422064049116854e-08,
    -3.9351838146746987e-10,
    -1.0375473817260716e-08,
    -5.427720794137923e-08
   ],
   [
    9.236618434329329e-11,
    -1.5036472804060904e-10,
    2.1613610438130148e-11,
    9.03836870079689e-12,
    -3.82951717637533e-10,
    1.354723205281234e-10,
    2.9640129133946555e-10,
    7.941309135800674e-11,
    -2.7394777244291247e-11,
    -1.1933327608122703e-11,
    4.35417327925658e-10,
    -2.3121289435019146e-10,
    -3.4166488874175976e-10,
    2.8590242085976802e-12,
    2.439329000360252e-12,
    -7.044107174168646e-11,
    4.5407309186436544e-11,
    6.482415624888795e-11,
    5.097127167463564e-13,
    -2.8451220946053387e-11,
    2.1608278129885336e-11,
    1.380829720038431e-11,
    2.7101990383140726e-10,
    -6.435186594474968e-10,
    -2.383263536396837e-11,
    2.67491084704217e-10,
    6.215504384904057e-10,
    -3.6569353000230156e-09
   ],
   [
    -3.195749614521074e-11,
    5.285056460306454e-11,
    -7.751975143766269e-12,
    -3.275566023455947e-12,
    1.2951661905210569e-10,
    -4.985690549429202e-11,
    -1.102952056473192e-10,
    -2.7394777244291247e-11,
    9.565471883869803e-12,
    4.099390096475188e-12,
    -1.4518829624099464e-10,
    7.802630039118865e-11,
    1.1021039938467478e-10,
    -1.001632964620688e-12,
    -8.436526161916143e-13,
    2.42848143152113e-11,
    -1.5466533532528847e-11,
    -2.1279484033295075e-11,
    -1.7131778267318272e-13,
    9.451808014866043e-12,
    -7.093244609195605e-12,
    -3.2806630932957884e-12,
    -6.522025708812589e-11,
    2.0906957823065077e-10,
    -5.010080473178931e-11,
    -8.671732430728124e-11,
    -1.7758988559003518e-10,
    1.3830233037700978e-09
   ],
   [
    -1.3837582186973259e-11,
    2.2423809481992175e-11,
    -3.2097818197165162e-12,
    -1.3358325012797122e-12,
    5.814259585133992e-11,
    -1.9833594262146304e-11,
    -4.283337570038489e-11,
    -1.1933327608122703e-11,
    4.099390096475188e-12,
    1.7987528711111564e-12,
    -6.642901921762361e-11,
    3.510203947203109e-11,
    5.320687689578509e-11,
    -4.2712978694253434e-13,
    -3.662437144521297e-13,
    1.0591489276398779e-11,
    -6.851533338620781e-12,
    -9.95641376199229e-12,
    -7.751147288659094e-14,
    4.354020790651391e-12,
    -3.3188385310345637e-12,
    -2.433944821072917e-12,
    -4.769756785440418e-11,
    9.950017593256602e-11,
    1.861658582374917e-11,
    -4.1411939867433176e-11,
    -1.0350900037546985e-10,
    5.126291107586548e-10
   ],
   [
    5.011172211072642e-10,
    -7.641547182145233e-10,
    1.0523290510432727e-10,
    4.0024642200076074e-11,
    -2.265282373394506e-09,
    5.111705152762532e-10,
    8.498068883237672e-10,
    4.35417327925658e-10,
    -1.4518829624099464e-10,
    -6.642901921762361e-11,
    2.7194587001109746e-09,
    -1.3874057246015e-09,
    -2.4768016385593147e-09,
    1.503285460367781e-11,
    1.3246585976858616e-11,
    -3.858039405199232e-10,
    2.6188471358964847e-10,
    4.332159530570676e-10,
    3.0716709421340105e-12,
    -1.7898235870038017e-10,
    1.4440634628735452e-10,
    2.003825103007652e-10,
    3.7960049559387106e-09,
    -4.487674951501729e-09,
    -5.019329264176166e-09,
    1.961428820888849e-09,
    7.441582065095346e-09,
    -8.150489980229446e-09
   ],
   [
    -2.6219546946743157e-10,
    4.104769263831332e-10,
    -5.764334519911878e-11,
    -2.2451911133256744e-11,
    1.1517369344214234e-09,
    -3.0016985614904934e-10,
    -5.74278330492355e-10,
    -2.3121289435019146e-10,
    7.802630039118865e-11,
    3.510203947203109e-11,
    -1.3874057246015e-09,
    7.228933139042168e-10,
    1.230396339831414e-09,
    -8.108984726206906e-12,
    -7.0589779334869505e-12,
    2.043929735835293e-10,
    -1.3798691160574732e-10,
    -2.195498376095755e-10,
    -1.5784360033831423e-12,
    9.007414969042217e-11,
    -7.31838655977023e-11,
    -8.496285335440815e-11,
    -1.5733509210728139e-09,
    2.2362548103371337e-09,
    1.7097987036397995e-09,
    -9.833118520996273e-10,
    -3.3573044073179024e-09,
    6.6356773841381976e-09
   ],
   [
    -3.791087932337083e-10,
    5.348713706283207e-10,
    -7.31176567278916e-11,
    -2.2552248577087396e-11,
    1.917133333969266e-09,
    -1.4086091609807155e-10,
    2.901294827510143e-10,
    -3.4166488874175976e-10,
    1.1021039938467478e-10,
    5.320687689578509e-11,
    -2.4768016385593147e-09,
    1.230396339831414e-09,
    2.6931858107433604e-09,
    -1.1326849555402147e-11,
    -1.0248161732031151e-11,
    3.0044623623832175e-10,
    -2.192239397678139e-10,
    -4.279703222582304e-10,
    -2.6617943538007493e-12,
    1.6146502556245495e-10,
    -1.4265745841379697e-10,
    -3.0484181378928487e-10,
    -5.629597995019511e-09,
    4.619374289088125e-09,
    9.704684068199655e-09,
    -2.2046938098544782e-09,
    -1.1550657041532797e-08,
    -9.652482217472236e-09
   ],
   [
    3.33402953356318e-12,
    -5.5275329071263274e-12,
    8.145758075793012e-13,
    3.43653126799997e-13,
    -1.3403197961838702e-11,
    5.235712599172447e-12,
    1.1628262142528807e-11,
    2.8590242085976802e-12,
    -1.001632964620688e-12,
    -4.2712978694253434e-13,
    1.503285460367781e-11,
    -8.108984726206906e-12,
    -1.1326849555402147e-11,
    1.0504201377930941e-13,
    8.812901207816467e-14,
    -2.5326510240919886e-12,
    1.6130780347356312e-12,
    2.2022343019769952e-12,
    1.7767338911034563e-14,
    -9.753540645287348e-13,
    7.340868801149551e-13,
    3.059010564368429e-13,
    5.964494402298614e-12,
    -2.153567791448235e-11,
    7.116494770114755e-12,
    8.966674755862084e-12,
    1.7806829622987275e-11,
    -1.4919165979540275e-10
   ],
   [
    2.8311933626821046e-12,
    -4.628636181456067e-12,
    6.664999425180379e-13,
    2.7955633601457166e-13,
    -1.1659077182912165e-11,
    4.23162719334889e-12,
    9.416944690996479e-12,
    2.439329000360252e-12,
    -8.436526161916143e-13,
    -3.662437144521297e-13,
    1.3246585976858616e-11,
    -7.0589779334869505e-12,
    -1.0248161732031151e-11,
    8.812901207816467e-14,
    7.504471622376172e-14,
    -2.1639599521763796e-12,
    1.3924927878391455e-12,
    1.9651066567663677e-12,
    1.5572718527893535e-14,
    -8.648628335326145e-13,
    6.550426390805045e-13,
    3.7215887007672667e-13,
    7.274837226054641e-12,
    -1.938850787042221e-11,
    1.6537410996151807e-12,
    7.993805745900872e-12,
    1.702681445440728e-11,
    -1.1921141474942643e-10
   ],
   [
    -8.223390947777837e-11,
    1.33878812583141e-10,
    -1.92008291551306e-11,
    -8.073110902820016e-12,
    3.415418122789251e-10,
    -1.218818109652511e-10,
    -2.6744812541129526e-10,
    -7.044107174168646e-11,
    2.42848143152113e-11,
    1.0591489276398779e-11,
    -3.858039405199232e-10,
    2.043929735835293e-10,
    3.0044623623832175e-10,
    -2.5326510240919886e-12,
    -2.1639599521763796e-12,
    6.255795744525093e-11,
    -4.0149166626322505e-11,
    -5.7100804730154e-11,
    -4.5255383750613895e-13,
    2.5327084312031276e-11,
    -1.903380349310422e-11,
    -1.1936817177972821e-11,
    -2.3965259693491036e-10,
    5.676568898682071e-10,
    2.1315060249137823e-11,
    -2.3307861521686744e-10,
    -5.236935274215067e-10,
    3.2548864862526113e-09
   ],
   [
    5.160650379655112e-11,
    -8.198270604367642e-11,
    1.15407175444942e-11,
    4.593876486827566e-12,
    -2.1932857404826904e-10,
    6.517289693758755e-11,
    1.3856788342816364e-10,
    4.5407309186436544e-11,
    -1.5466533532528847e-11,
    -6.851533338620781e-12,
    2.6188471358964847e-10,
    -1.3798691160574732e-10,
    -2.192239397678139e-10,
    1.6130780347356312e-12,
    1.3924927878391455e-12,
    -4.0149166626322505e-11,
    2.684006724862072e-11,
    4.073981138195348e-11,
    3.0218595150459734e-13,
    -1.6941938405287425e-11,
    1.3580055900000147e-11,
    1.221222736724185e-11,
    2.2236349471264568e-10,
    -4.0656489037240623e-10,
    -1.420498956896495e-10,
    1.7449262206206782e-10,
    4.893074010689294e-10,
    -1.8606448676782211e-09
   ],
   [
    7.222510999578403e-11,
    -1.0588769516627967e-10,
    1.4312630727444397e-11,
    4.861456492766292e-12,
    -3.394493217647322e-10,
    4.9339376037971793e-11,
    5.016069669675066e-11,
    6.482415624888795e-11,
    -2.1279484033295075e-11,
    -9.95641376199229e-12,
    4.332159530570676e-10,
    -2.195498376095755e-10,
    -4.279703222582304e-10,
    2.2022343019769952e-12,
    1.9651066567663677e-12,
    -5.7100804730154e-11,
    4.073981138195348e-11,
    7.271910212294744e-11,
    4.791194152363878e-13,
    -2.807115236429096e-11,
    2.4239838242528656e-11,
    4.054266743927115e-11,
    7.345208949042146e-10,
    -7.582052699317765e-10,
    -1.0887617052681611e-09,
    3.4752897983601304e-10,
    1.505898894900311e-09,
    -4.386760772185145e-10
   ],
   [
    5.888949646245176e-13,
    -9.138868552950013e-13,
    1.2633451611605567e-13,
    4.9686372652721225e-14,
    -2.6014668714864967e-12,
    6.833377294762695e-13,
    1.307879369392762e-12,
    5.097127167463564e-13,
    -1.7131778267318272e-13,
    -7.751147288659094e-14,
    3.0716709421340105e-12,
    -1.5784360033831423e-12,
    -2.6617943538007493e-12,
    1.7767338911034563e-14,
    1.5572718527893535e-14,
    -4.5255383750613895e-13,
    3.0218595150459734e-13,
    4.791194152363878e-13,
    3.522021359927177e-15,
    -2.0295781865670477e-13,
    1.597077627356339e-13,
    1.8773305539272354e-13,
    3.5884647559386985e-12,
    -4.89689972584664e-12,
    -4.0057101388887175e-12,
    2.0730946474176466e-12,
    6.823417992222131e-12,
    -1.477436593034521e-11
   ],
   [
    -3.3322479738696964e-11,
    5.05778898957837e-11,
    -6.913883697877392e-12,
    -2.6690821232336986e-12,
    1.527421660122552e-10,
    -3.488637354145589e-11,
    -5.4755481021070496e-11,
    -2.8451220946053387e-11,
    9.451808014866043e-12,
    4.354020790651391e-12,
    -1.7898235870038017e-10,
    9.007414969042217e-11,
    1.6146502556245495e-10,
    -9.753540645287348e-13,
    -8.648628335326145e-13,
    2.5327084312031276e-11,
    -1.6941938405287425e-11,
    -2.807115236429096e-11,
    -2.0295781865670477e-13,
    1.2011384011341162e-11,
    -9.357119252873832e-12,
    -1.3756748337165664e-11,
    -2.708551940613202e-10,
    2.9427705093256733e-10,
    3.8221024881228594e-10,
    -1.247018365915747e-10,
    -4.809977896858354e-10,
    3.8382031432178126e-10
   ],
   [
    2.4075295218391244e-11,
    -3.5296368275861924e-11,
    4.770952763793259e-12,
    1.6205192465517864e-12,
    -1.1315076135632027e-10,
    1.6447007448276878e-11,
    1.672151995747212e-11,
    2.1608278129885336e-11,
    -7.093244609195605e-12,
    -3.3188385310345637e-12,
    1.4440634628735452e-10,
    -7.31838655977023e-11,
    -1.4265745841379697e-10,
    7.340868801149551e-13,
    6.550426390805045e-13,
    -1.903380349310422e-11,
    1.3580055900000147e-11,
    2.4239838242528656e-11,
    1.597077627356339e-13,
    -9.357119252873832e-12,
    8.079991928735886e-12,
    1.3514197444828095e-11,
    2.448398078161062e-10,
    -2.5273638042528897e-10,
    -3.6291802298852083e-10,
    1.158434652069008e-10,
    5.01966095057485e-10,
    -1.4624243919538962e-10
   ],
   [
    1.4539422802683348e-11,
    -5.826465398468403e-12,
    1.4173025611198089e-13,
    -1.5987206225666429e-12,
    -1.3618047795784953e-10,
    -6.34541282392665e-11,
    -3.0369368404232347e-10,
    1.380829720038431e-11,
    -3.2806630932957884e-12,
    -2.433944821072917e-12,
    2.003825103007652e-10,
    -8.496285335440815e-11,
    -3.0484181378928487e-10,
    3.059010564368429e-13,
    3.7215887007672667e-13,
    -1.1936817177972821e-11,
    1.221222736724185e-11,
    4.054266743927115e-11,
    1.8773305539272354e-13,
    -1.3756748337165664e-11,
    1.3514197444828095e-11,
    5.7386783997891575e-11,
    1.0919187527203316e-09,
    -4.902124421226108e-10,
    -2.2783174450382903e-09,
    2.5185780296935994e-10,
    1.9945319327394777e-09,
    5.679343809425132e-09
   ],
   [
    3.1552694980840383e-10,
    -1.8568412375469874e-10,
    1.3289598134098016e-11,
    -2.1945173302684015e-11,
    -2.8227034865898286e-09,
    -1.023227495249109e-09,
    -5.5900439000384886e-09,
    2.7101990383140726e-10,
    -6.522025708812589e-11,
    -4.769756785440418e-11,
    3.7960049559387106e-09,
    -1.5733509210728139e-09,
    -5.629597995019511e-09,
    5.964494402298614e-12,
    7.274837226054641e-12,
    -2.3965259693491036e-10,
    2.2236349471264568e-10,
    7.345208949042146e-10,
    3.5884647559386985e-12,
    -2.708551940613202e-10,
    2.448398078161062e-10,
    1.0919187527203316e-09,
    2.146503674329634e-08,
    -9.123225635249371e-09,
    -4.524975964751087e-08,
    4.529207188889196e-09,
    3.7086387831418715e-08,
    1.1604791006896763e-07
   ],
   [
    -7.255795920382929e-10,
    1.0397238094328945e-09,
    -1.4036288394421223e-10,
    -4.604155518720226e-11,
    3.5426555179231796e-09,
    -3.9862800441302695e-10,
    1.3643868555567554e-11,
    -6.435186594474968e-10,
    2.0906957823065077e-10,
    9.950017593256602e-11,
    -4.487674951501729e-09,
    2.2362548103371337e-09,
    4.619374289088125e-09,
    -2.153567791448235e-11,
    -1.938850787042221e-11,
    5.676568898682071e-10,
    -4.0656489037240623e-10,
    -7.582052699317765e-10,
    -4.89689972584664e-12,
    2.9427705093256733e-10,
    -2.5273638042528897e-10,
    -4.902124421226108e-10,
    -9.123225635249371e-09,
    8.09469702389256e-09,
    1.4978434717624706e-08,
    -3.742481273394677e-09,
    -1.8073015458313967e-08,
    -7.790769654713446e-09
   ],
   [
    -5.77713783524338e-11,
    -5.86091098467565e-10,
    1.0494235546167629e-10,
    9.984892195018953e-11,
    3.5301728455933827e-09,
    3.0055774174521306e-09,
    1.422064049116854e-08,
    -2.383263536396837e-11,
    -5.010080473178931e-11,
    1.861658582374917e-11,
    -5.019329264176166e-09,
    1.7097987036397995e-09,
    9.704684068199655e-09,
    7.116494770114755e-12,
    1.6537410996151807e-12,
    2.1315060249137823e-11,
    -1.420498956896495e-10,
    -1.0887617052681611e-09,
    -4.0057101388887175e-12,
    3.8221024881228594e-10,
    -3.6291802298852083e-10,
    -2.2783174450382903e-09,
    -4.524975964751087e-08,
    1.4978434717624706e-08,
    1.0049284620881146e-07,
    -7.838387454789644e-09,
    -7.750709733524946e-08,
    -2.908005131264325e-07
   ],
   [
    2.950207950651339e-10,
    -4.1084118307278576e-10,
    5.7726291713946755e-11,
    1.6556300483371614e-11,
    -1.473302771065087e-09,
    5.799040964673839e-11,
    -3.9351838146746987e-10,
    2.67491084704217e-10,
    -8.671732430728124e-11,
    -4.1411939867433176e-11,
    1.961428820888849e-09,
    -9.833118520996273e-10,
    -2.2046938098544782e-09,
    8.966674755862084e-12,
    7.993805745900872e-12,
    -2.3307861521686744e-10,
    1.7449262206206782e-10,
    3.4752897983601304e-10,
    2.0730946474176466e-12,
    -1.247018365915747e-10,
    1.158434652069008e-10,
    2.5185780296935994e-10,
    4.529207188889196e-09,
    -3.742481273394677e-09,
    -7.838387454789644e-09,
    1.8908355418238485e-09,
    1.0298527131111427e-08,
    8.706156505288257e-09
   ],
   [
    7.029711746742804e-10,
    -5.896418668197958e-10,
    9.7879219660148e-11,
    -1.8483772957090947e-11,
    -5.1860521435243365e-09,
    -1.9297622477740186e-09,
    -1.0375473817260716e-08,
    6.215504384904057e-10,
    -1.7758988559003518e-10,
    -1.0350900037546985e-10,
    7.441582065095346e-09,
    -3.3573044073179024e-09,
    -1.1550657041532797e-08,
    1.7806829622987275e-11,
    1.702681445440728e-11,
    -5.236935274215067e-10,
    4.893074010689294e-10,
    1.505898894900311e-09,
    6.823417992222131e-12,
    -4.809977896858354e-10,
    5.01966095057485e-10,
    1.9945319327394777e-09,
    3.7086387831418715e-08,
    -1.8073015458313967e-08,
    -7.750709733524946e-08,
    1.0298527131111427e-08,
    8.123155106858255e-08,
    2.0026366816321993e-07
   ],
   [
    -4.127566426207121e-09,
    8.152166961839383e-09,
    -1.140448598696525e-09,
    -6.063881638321754e-10,
    8.121888524368728e-09,
    -1.3319709952551795e-08,
    -5.427720794137923e-08,
    -3.6569353000230156e-09,
    1.3830233037700978e-09,
    5.126291107586548e-10,
    -8.150489980229446e-09,
    6.6356773841381976e-09,
    -9.652482217472236e-09,
    -1.4919165979540275e-10,
    -1.1921141474942643e-10,
    3.2548864862526113e-09,
    -1.8606448676782211e-09,
    -4.386760772185145e-10,
    -1.477436593034521e-11,
    3.8382031432178126e-10,
    -1.4624243919538962e-10,
    5.679343809425132e-09,
    1.1604791006896763e-07,
    -7.790769654713446e-09,
    -2.908005131264325e-07,
    8.706156505288257e-09,
    2.0026366816321993e-07,
    1.1161281506528655e-06
   ]
  ]
 }
}

==> anc/coeffs_13600.json <==
{
 "n_runs": 4,
 "sigma_SM_fb": 0.04731248547750003,
 "sigma_SM_err_fb": 7.548526114537733e-07,
 "LHCHWG-2026-013": {
  "A1": {
   "fb": 0.13823707000000002,
   "fb_err": 3.1053529053304565e-06,
   "over_sigma_SM": 2.921788373720932,
   "err": 4.5643374690204316e-05,
   "fb_err_syst": 3.992749999998102e-05,
   "fb_err_total": 4.004807701894223e-05,
   "err_syst": 0.0015036664968328672,
   "err_total": 0.0015043590832479917
  },
  "A2": {
   "fb": -0.1544792075,
   "fb_err": 5.628635676905797e-06,
   "over_sigma_SM": -3.26508332717934,
   "err": 8.585010409668932e-05,
   "fb_err_syst": 9.075500000002568e-05,
   "fb_err_total": 9.092937679643471e-05,
   "err_syst": 0.002808218716670474,
   "err_total": 0.0028095306727337534
  },
  "A3": {
   "fb": 0.086468663725,
   "fb_err": 4.352225447087943e-06,
   "over_sigma_SM": 1.8276077202944903,
   "err": 6.607178059621616e-05,
   "fb_err_syst": 6.793252499999458e-05,
   "fb_err_total": 6.807179900088707e-05,
   "err_syst": 0.0016259377419427512,
   "err_total": 0.0016272796381891614
  },
  "A4": {
   "fb": -0.01957666125,
   "fb_err": 1.288213192435865e-06,
   "over_sigma_SM": -0.4137736805078629,
   "err": 2.103480515226326e-05,
   "fb_err_syst": 1.9245500000000804e-05,
   "fb_err_total": 1.928856561487133e-05,
   "err_syst": 0.0004365912882289824,
   "err_total": 0.00043709771903458394
  },
  "A5": {
   "fb": 0.0018617524499999999,
   "fb_err": 1.4358254594481368e-07,
   "over_sigma_SM": 0.03935012991201607,
   "err": 2.434407060179676e-06,
   "fb_err_syst": 2.0014500000003262e-06,
   "fb_err_total": 2.0065936434667837e-06,
   "err_syst": 4.511261169535402e-05,
   "err_total": 4.5178247771581904e-05
  },
  "A6": {
   "fb": 0.004152582525,
   "fb_err": 3.3810196286272726e-07,
   "over_sigma_SM": 0.08776927449678809,
   "err": 6.406382238762249e-06,
   "fb_err_syst": 8.287351666666325e-06,
   "fb_err_total": 8.2942456308147e-06,
   "err_syst": 0.0002018228908322317,
   "err_total": 0.00020192454283040497
  },
  "A7": {
   "fb": -0.012454617500000001,
   "fb_err": 4.418828087475699e-07,
   "over_sigma_SM": -0.26324166600638493,
   "err": 5.855146524364773e-06,
   "fb_err_syst": 7.769249999999353e-06,
   "fb_err_total": 7.781806087224006e-06,
   "err_syst": 0.00017705434780368456,
   "err_total": 0.00017715113552277864
  },
  "A8": {
   "fb": 0.002302628275,
   "fb_err": 1.0142255974390737e-07,
   "over_sigma_SM": 0.048668512164617525,
   "err": 1.4672554628945053e-06,
   "fb_err_syst": 1.6578500000000336e-06,
   "fb_err_total": 1.660949474886313e-06,
   "err_syst": 3.9581988969729365e-05,
   "err_total": 3.9609174308399454e-05
  },
  "A9": {
   "fb": 0.0008002747524999999,
   "fb_err": 1.4462841108046695e-08,
   "over_sigma_SM": 0.01691466310474387,
   "err": 1.1394048472453733e-07,
   "fb_err_syst": 2.4483250000008165e-07,
   "fb_err_total": 2.452593052856641e-07,
   "err_syst": 5.742622430079253e-06,
   "err_total": 5.743752676474554e-06
  },
  "B1": {
   "fb": -0.69903078,
   "fb_err": 1.366249001219991e-05,
   "over_sigma_SM": -14.77476342544785,
   "err": 0.00018097533740818494,
   "fb_err_syst": 0.00012593000000005183,
   "fb_err_total": 0.00012666897225977052,
   "err_syst": 0.004449057862192518,
   "err_total": 0.0044527371283163645
  },
  "B2": {
   "fb": 0.733673597,
   "fb_err": 1.868704599893327e-05,
   "over_sigma_SM": 15.50697642694985,
   "err": 0.0002383780106759864,
   "fb_err_syst": 0.0003166864999999408,
   "fb_err_total": 0.0003172373637678556,
   "err_syst": 0.007956442931494223,
   "err_total": 0.007960013077759247
  },
  "B3": {
   "fb": -0.31588516499999997,
   "fb_err": 1.3144884093568148e-05,
   "over_sigma_SM": -6.67657092650993,
   "err": 0.00017994922974914708,
   "fb_err_syst": 0.00020031650000001955,
   "fb_err_total": 0.00020074732414179566,
   "err_syst": 0.004151333322933937,
   "err_total": 0.0041552316521932964
  },
  "B4": {
   "fb": 0.044220994,
   "fb_err": 2.1809230079634897e-06,
   "over_sigma_SM": 0.9346580200490583,
   "err": 3.227451793324864e-05,
   "fb_err_syst": 3.182150000000106e-05,
   "fb_err_total": 3.18961484730795e-05,
   "err_syst": 0.0006610213955161592,
   "err_total": 0.0006618088317920472
  },
  "B5": {
   "fb": -0.05286830625,
   "fb_err": 5.219275771923495e-07,
   "over_sigma_SM": -1.1174282161765123,
   "err": 1.0538533426950893e-05,
   "fb_err_syst": 1.0108750000001332e-05,
   "fb_err_total": 1.0122214923541231e-05,
   "err_syst": 0.0002604206641425577,
   "err_total": 0.0002606338101613868
  },
  "B6": {
   "fb": 0.031851117750000005,
   "fb_err": 1.1184407580047427e-06,
   "over_sigma_SM": 0.6732074510257373,
   "err": 1.2913647671481479e-05,
   "fb_err_syst": 1.1146749999996208e-05,
   "fb_err_total": 1.1202720441552655e-05,
   "err_syst": 0.00022727518718568263,
   "err_total": 0.00022764176463573252
  },
  "B7": {
   "fb": 1.762560325,
   "fb_err": 8.250248859879443e-05,
   "over_sigma_SM": 37.253598224895725,
   "err": 0.0011640271418445866,
   "fb_err_syst": 0.001320614999999803,
   "fb_err_total": 0.0013231895702617497,
   "err_syst": 0.016627436595705092,
   "err_total": 0.016668131476897576
  },
  "B8": {
   "fb": -1.0588502499999999,
   "fb_err": 2.957015668993009e-05,
   "over_sigma_SM": -22.37993289326446,
   "err": 0.0002729788950530352,
   "fb_err_syst": 0.0002806133333332905,
   "fb_err_total": 0.0002821670374283421,
   "err_syst": 0.005015277284137198,
   "err_total": 0.005022700838585449
  },
  "B9": {
   "fb": 0.33048689500000006,
   "fb_err": 2.3582435024114397e-05,
   "over_sigma_SM": 6.985194112390623,
   "err": 0.00039101312652135606,
   "fb_err_syst": 0.0001572413333334466,
   "fb_err_total": 0.00015899989984319686,
   "err_syst": 0.0018113991530990248,
   "err_total": 0.001853121193273627
  },
  "B10": {
   "fb": 0.008238087500000001,
   "fb_err": 2.0121548613986e-05,
   "over_sigma_SM": 0.17412079320833218,
   "err": 0.00042782504061137836,
   "fb_err_syst": 0.00024249249999999667,
   "fb_err_total": 0.0002433258910902689,
   "err_syst": 0.005179677894401075,
   "err_total": 0.005197316360884844
  },
  "B11": {
   "fb": -0.27328070125,
   "fb_err": 1.0554558923161674e-05,
   "over_sigma_SM": -5.776080002813668,
   "err": 0.00013418974496540273,
   "fb_err_syst": 0.00011088858333330176,
   "fb_err_total": 0.00011138975099949322,
   "err_syst": 0.0013923455732403056,
   "err_total": 0.0013987970127848268
  },
  "B12": {
   "fb": 0.047776676875,
   "fb_err": 1.677689884621005e-06,
   "over_sigma_SM": 1.0098111818226232,
   "err": 1.9371002575744608e-05,
   "fb_err_syst": 1.6719625000001515e-05,
   "fb_err_total": 1.6803586030655337e-05,
   "err_syst": 0.00034090221280913546,
   "err_total": 0.0003414521261303766
  },
  "B13": {
   "fb": 0.041179874625,
   "fb_err": 2.2219216661763094e-06,
   "over_sigma_SM": 0.8703807083773594,
   "err": 3.3958249315314456e-05,
   "fb_err_syst": 3.36969416666541e-05,
   "fb_err_total": 3.377011716853397e-05,
   "err_syst": 0.00044857605876313933,
   "err_total": 0.0004498595816385736
  },
  "B14": {
   "fb": -1.4352293,
   "fb_err": 7.40405153727716e-05,
   "over_sigma_SM": -30.335106801407402,
   "err": 0.0011069109889564619,
   "fb_err_syst": 0.0015036150000000692,
   "fb_err_total": 0.0015054368356533176,
   "err_syst": 0.02259388924938932,
   "err_total": 0.022620987674085824
  },
  "B15": {
   "fb": 0.899741125,
   "fb_err": 0.0001129887706440964,
   "over_sigma_SM": 19.01699130619299,
   "err": 0.002103252447472296,
   "fb_err_syst": 0.0011272483333329975,
   "fb_err_total": 0.0011328968475963221,
   "err_syst": 0.018067715378812466,
   "err_total": 0.018189722644053007
  },
  "B16": {
   "fb": 0.8200265625000001,
   "fb_err": 0.0002471375849307841,
   "over_sigma_SM": 17.332138741473912,
   "err": 0.0049532619973094725,
   "fb_err_syst": 0.0023796133333332525,
   "fb_err_total": 0.0023924122976742143,
   "err_syst": 0.04505658656281142,
   "err_total": 0.0453280354428262
  }
 },
 "LHCHWG-2026-017": {
  "c00": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.10493330518137747,
    "err": 3.9166812570063276e-06,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 9.043722309515223e-05,
    "err_total": 9.052199574264435e-05
   },
   "kt^3 k2t^0 k3t^0": {
    "value": -0.6770153465142479,
    "err": 2.6562032377998063e-05,
    "exponents": [
     3,
     0,
     0
    ],
    "err_syst": 0.0006136456360326115,
    "err_total": 0.0006142202440378517
   },
   "kt^4 k2t^0 k3t^0": {
    "value": 1.9153769947912784,
    "err": 7.165507390036787e-05,
    "exponents": [
     4,
     0,
     0
    ],
    "err_syst": 0.0018277606327747886,
    "err_total": 0.0018291646673651235
   },
   "kt^5 k2t^0 k3t^0": {
    "value": -3.26508332717934,
    "err": 8.585010409668932e-05,
    "exponents": [
     5,
     0,
     0
    ],
    "err_syst": 0.002808218716670474,
    "err_total": 0.0028095306727337534
   },
   "kt^6 k2t^0 k3t^0": {
    "value": 2.921788373720932,
    "err": 4.5643374690204316e-05,
    "exponents": [
     6,
     0,
     0
    ],
    "err_syst": 0.0015036664968328672,
    "err_total": 0.0015043590832479917
   },
   "kt^1 k2t^1 k3t^0": {
    "value": 1.6078654710747955,
    "err": 4.4179094759318514e-05,
    "exponents": [
     1,
     1,
     0
    ],
    "err_syst": 0.0008882965827019529,
    "err_total": 0.00088939451946463
   },
   "kt^2 k2t^1 k3t^0": {
    "value": -7.793999142686443,
    "err": 0.00017495004932895064,
    "exponents": [
     2,
     1,
     0
    ],
    "err_syst": 0.004351179272963357,
    "err_total": 0.004354695004845475
   },
   "kt^3 k2t^1 k3t^0": {
    "value": 15.50697642694985,
    "err": 0.0002383780106759864,
    "exponents": [
     3,
     1,
     0
    ],
    "err_syst": 0.007956442931494223,
    "err_total": 0.007960013077759247
   },
   "kt^4 k2t^1 k3t^0": {
    "value": -14.77476342544785,
    "err": 0.00018097533740818494,
    "exponents": [
     4,
     1,
     0
    ],
    "err_syst": 0.004449057862192518,
    "err_total": 0.0044527371283163645
   },
   "kt^0 k2t^2 k3t^0": {
    "value": 6.985194112390623,
    "err": 0.00039101312652135606,
    "exponents": [
     0,
     2,
     0
    ],
    "err_syst": 0.0018113991530990248,
    "err_total": 0.001853121193273627
   },
   "kt^1 k2t^2 k3t^0": {
    "value": -22.37993289326446,
    "err": 0.0002729788950530352,
    "exponents": [
     1,
     2,
     0
    ],
    "err_syst": 0.005015277284137198,
    "err_total": 0.005022700838585449
   },
   "kt^2 k2t^2 k3t^0": {
    "value": 37.253598224895725,
    "err": 0.0011640271418445866,
    "exponents": [
     2,
     2,
     0
    ],
    "err_syst": 0.016627436595705092,
    "err_total": 0.016668131476897576
   },
   "kt^1 k2t^0 k3t^1": {
    "value": 3.7603837803999656,
    "err": 0.00010468555337076585,
    "exponents": [
     1,
     0,
     1
    ],
    "err_syst": 0.0005402832347982667,
    "err_total": 0.000550331753480228
   },
   "kt^2 k2t^0 k3t^1": {
    "value": -11.552160005627336,
    "err": 0.00026837948993080547,
    "exponents": [
     2,
     0,
     1
    ],
    "err_syst": 0.0027846911464806112,
    "err_total": 0.0027975940255696536
   },
   "kt^3 k2t^0 k3t^1": {
    "value": 0.34824158641666436,
    "err": 0.0008556500812227567,
    "exponents": [
     3,
     0,
     1
    ],
    "err_syst": 0.01035935578880215,
    "err_total": 0.010394632721769688
   },
   "kt^0 k2t^1 k3t^1": {
    "value": 38.03398261238598,
    "err": 0.004206504894944592,
    "exponents": [
     0,
     1,
     1
    ],
    "err_syst": 0.03613543075762493,
    "err_total": 0.036379445288106015
   },
   "kt^1 k2t^1 k3t^1": {
    "value": -60.670213602814805,
    "err": 0.0022138219779129237,
    "exponents": [
     1,
     1,
     1
    ],
    "err_syst": 0.04518777849877864,
    "err_total": 0.04524197534817165
   },
   "kt^0 k2t^0 k3t^2": {
    "value": 69.32855496589565,
    "err": 0.01981304798923789,
    "exponents": [
     0,
     0,
     2
    ],
    "err_syst": 0.18022634625124567,
    "err_total": 0.1813121417713048
   }
  },
  "c10": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.25473754397729936,
    "err": 1.2557609028352705e-05,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 0.0002596144247208332,
    "err_total": 0.00025991795449264006
   },
   "kt^3 k2t^0 k3t^0": {
    "value": -1.5045627075299735,
    "err": 6.857723658232352e-05,
    "exponents": [
     3,
     0,
     0
    ],
    "err_syst": 0.0014868282124906873,
    "err_total": 0.0014884088721972605
   },
   "kt^4 k2t^0 k3t^0": {
    "value": 3.6552154405889805,
    "err": 0.00013214356119243233,
    "exponents": [
     4,
     0,
     0
    ],
    "err_syst": 0.0032518754838855024,
    "err_total": 0.0032545592763783228
   },
   "kt^5 k2t^0 k3t^0": {
    "value": -3.26508332717934,
    "err": 8.585010409668932e-05,
    "exponents": [
     5,
     0,
     0
    ],
    "err_syst": 0.002808218716670474,
    "err_total": 0.0028095306727337534
   },
   "kt^1 k2t^1 k3t^0": {
    "value": 3.4771815111729114,
    "err": 0.000108497556174477,
    "exponents": [
     1,
     1,
     0
    ],
    "err_syst": 0.0022103393737356036,
    "err_total": 0.002213000647713808
   },
   "kt^2 k2t^1 k3t^0": {
    "value": -13.35314185301986,
    "err": 0.00035989845949829417,
    "exponents": [
     2,
     1,
     0
    ],
    "err_syst": 0.008302666645867873,
    "err_total": 0.008310463304386593
   },
   "kt^3 k2t^1 k3t^0": {
    "value": 15.50697642694985,
    "err": 0.0002383780106759864,
    "exponents": [
     3,
     1,
     0
    ],
    "err_syst": 0.007956442931494223,
    "err_total": 0.007960013077759247
   },
   "kt^0 k2t^2 k3t^0": {
    "value": 13.970388224781246,
    "err": 0.0007820262530427121,
    "exponents": [
     0,
     2,
     0
    ],
    "err_syst": 0.0036227983061980495,
    "err_total": 0.003706242386547254
   },
   "kt^1 k2t^2 k3t^0": {
    "value": -22.37993289326446,
    "err": 0.0002729788950530352,
    "exponents": [
     1,
     2,
     0
    ],
    "err_syst": 0.005015277284137198,
    "err_total": 0.005022700838585449
   },
   "kt^1 k2t^0 k3t^1": {
    "value": 4.039244727290493,
    "err": 7.748401030297843e-05,
    "exponents": [
     1,
     0,
     1
    ],
    "err_syst": 0.0013636088512365419,
    "err_total": 0.0013658085045215064
   },
   "kt^2 k2t^0 k3t^1": {
    "value": -11.552160005627336,
    "err": 0.00026837948993080547,
    "exponents": [
     2,
     0,
     1
    ],
    "err_syst": 0.0027846911464806112,
    "err_total": 0.0027975940255696536
   },
   "kt^0 k2t^1 k3t^1": {
    "value": 38.03398261238598,
    "err": 0.004206504894944592,
    "exponents": [
     0,
     1,
     1
    ],
    "err_syst": 0.03613543075762493,
    "err_total": 0.036379445288106015
   }
  },
  "c20": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.28476929163671394,
    "err": 1.6006142159389938e-05,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 0.0003102576591418327,
    "err_total": 0.0003106702619225024
   },
   "kt^3 k2t^0 k3t^0": {
    "value": -1.2413210415235885,
    "err": 6.310441545678976e-05,
    "exponents": [
     3,
     0,
     0
    ],
    "err_syst": 0.0013097738646870027,
    "err_total": 0.0013112931571038072
   },
   "kt^4 k2t^0 k3t^0": {
    "value": 1.8276077202944903,
    "err": 6.607178059621616e-05,
    "exponents": [
     4,
     0,
     0
    ],
    "err_syst": 0.0016259377419427512,
    "err_total": 0.0016272796381891614
   },
   "kt^1 k2t^1 k3t^0": {
    "value": 2.8039740601471745,
    "err": 9.682355379974599e-05,
    "exponents": [
     1,
     1,
     0
    ],
    "err_syst": 0.001983064186549033,
    "err_total": 0.001985426495376696
   },
   "kt^2 k2t^1 k3t^0": {
    "value": -6.67657092650993,
    "err": 0.00017994922974914708,
    "exponents": [
     2,
     1,
     0
    ],
    "err_syst": 0.004151333322933937,
    "err_total": 0.0041552316521932964
   },
   "kt^0 k2t^2 k3t^0": {
    "value": 6.985194112390623,
    "err": 0.00039101312652135606,
    "exponents": [
     0,
     2,
     0
    ],
    "err_syst": 0.0018113991530990248,
    "err_total": 0.001853121193273627
   },
   "kt^1 k2t^0 k3t^1": {
    "value": 2.0196223636452464,
    "err": 3.8742005151489217e-05,
    "exponents": [
     1,
     0,
     1
    ],
    "err_syst": 0.0006818044256182709,
    "err_total": 0.0006829042522607532
   }
  },
  "c30": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.15740051964806429,
    "err": 9.737628240718705e-06,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 0.00018045044678141609,
    "err_total": 0.00018071299108632762
   },
   "kt^3 k2t^0 k3t^0": {
    "value": -0.4137736805078629,
    "err": 2.103480515226326e-05,
    "exponents": [
     3,
     0,
     0
    ],
    "err_syst": 0.0004365912882289824,
    "err_total": 0.00043709771903458394
   },
   "kt^1 k2t^1 k3t^0": {
    "value": 0.9346580200490583,
    "err": 3.227451793324864e-05,
    "exponents": [
     1,
     1,
     0
    ],
    "err_syst": 0.0006610213955161592,
    "err_total": 0.0006618088317920472
   }
  },
  "c40": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.03935012991201607,
    "err": 2.434407060179676e-06,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 4.511261169535402e-05,
    "err_total": 4.5178247771581904e-05
   }
  },
  "c01": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.08249783837410526,
    "err": 1.6268906386129763e-06,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 5.106723382988787e-05,
    "err_total": 5.10931418508047e-05
   },
   "kt^3 k2t^0 k3t^0": {
    "value": -0.26324166600638493,
    "err": 5.855146524364773e-06,
    "exponents": [
     3,
     0,
     0
    ],
    "err_syst": 0.00017705434780368456,
    "err_total": 0.00017715113552277864
   },
   "kt^4 k2t^0 k3t^0": {
    "value": 0.08776927449678809,
    "err": 6.406382238762249e-06,
    "exponents": [
     4,
     0,
     0
    ],
    "err_syst": 0.0002018228908322317,
    "err_total": 0.00020192454283040497
   },
   "kt^1 k2t^1 k3t^0": {
    "value": 0.6732074510257373,
    "err": 1.2913647671481479e-05,
    "exponents": [
     1,
     1,
     0
    ],
    "err_syst": 0.00022727518718568263,
    "err_total": 0.00022764176463573252
   },
   "kt^2 k2t^1 k3t^0": {
    "value": -1.1174282161765123,
    "err": 1.0538533426950893e-05,
    "exponents": [
     2,
     1,
     0
    ],
    "err_syst": 0.0002604206641425577,
    "err_total": 0.0002606338101613868
   },
   "kt^1 k2t^0 k3t^1": {
    "value": 1.7407614167547187,
    "err": 6.791649863062891e-05,
    "exponents": [
     1,
     0,
     1
    ],
    "err_syst": 0.0008971521175262787,
    "err_total": 0.0008997191632771472
   }
  },
  "c11": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.09733702432923505,
    "err": 2.9345109257890105e-06,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 7.916397793945873e-05,
    "err_total": 7.921834861679891e-05
   },
   "kt^3 k2t^0 k3t^0": {
    "value": -0.26324166600638493,
    "err": 5.855146524364773e-06,
    "exponents": [
     3,
     0,
     0
    ],
    "err_syst": 0.00017705434780368456,
    "err_total": 0.00017715113552277864
   },
   "kt^1 k2t^1 k3t^0": {
    "value": 0.6732074510257373,
    "err": 1.2913647671481479e-05,
    "exponents": [
     1,
     1,
     0
    ],
    "err_syst": 0.00022727518718568263,
    "err_total": 0.00022764176463573252
   }
  },
  "c21": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.048668512164617525,
    "err": 1.4672554628945053e-06,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 3.9581988969729365e-05,
    "err_total": 3.9609174308399454e-05
   }
  },
  "c02": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.01691466310474387,
    "err": 1.1394048472453733e-07,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 5.742622430079253e-06,
    "err_total": 5.743752676474554e-06
   }
  }
 },
 "correlations": {
  "note": "Correlation matrices of the MC uncertainties, from the run-to-run covariance of the 28 bins (linearised for the ratios to sigma_SM). With n_runs runs the covariance has rank <= n_runs - 1, so use enough runs.",
  "LHCHWG-2026-013": {
   "labels": [
    "A1",
    "A2",
    "A3",
    "A4",
    "A5",
    "A6",
    "A7",
    "A8",
    "A9",
    "B1",
    "B2",
    "B3",
    "B4",
    "B5",
    "B6",
    "B7",
    "B8",
    "B9",
    "B10",
    "B11",
    "B12",
    "B13",
    "B14",
    "B15",
    "B16",
    "sigma_SM"
   ],
   "matrix": [
    [
     1.0,
     -0.984216208032752,
     0.9793376703163238,
     -0.9685283694895868,
     0.9624070586500173,
     0.888454532812383,
     -0.9706211144528855,
     0.9712377140533397,
     0.9377098443732247,
     -0.9672568338644976,
     0.9774253141171595,
     -0.936543904159437,
     0.9355757844187467,
     -0.9126055982546782,
     0.7999668192486946,
     0.16485993025046214,
     -0.7588114476160532,
     0.6270445954575622,
     0.6101005102438055,
     -0.6831373816944348,
     0.799965510054387,
     0.15213251555051815,
     0.03692899797282661,
     0.18807446428200877,
     -0.4131673050713825,
     0.7154588928382126
    ],
    [
     -0.984216208032752,
     1.0,
     -0.9824889121697881,
     0.9767364017015854,
     -0.9734068466772291,
     -0.9500566135078323,
     0.9599794046936067,
     -0.9687307661079115,
     -0.8937710971990375,
     0.9267773231153345,
     -0.9585689970930598,
     0.9055201719507654,
     -0.9095957185906217,
     0.853474810612378,
     -0.724613317414792,
     -0.05204672192028874,
     0.6730829403857753,
     -0.5367447804177822,
     -0.7024462899327587,
     0.5967217458281717,
     -0.724611680744041,
     -0.03232286363688686,
     -0.1412875595885561,
     -0.08386587973494723,
     0.4770455534551405,
     -0.5967157438778957
    ],
    [
     0.9793376703163238,
     -0.9824889121697881,
     1.0,
     -0.9979570386485422,
     0.994839771526354,
     0.8900730262371873,
     -0.9927176734914523,
     0.9962950214314817,
     0.9493077735404044,
     -0.9452960719394671,
     0.9855777690027673,
     -0.9644168415093611,
     0.9680242961318857,
     -0.9095251644670443,
     0.8269610800046507,
     0.14541569333628018,
     -0.7754426547890094,
     0.6530797224935705,
     0.6214354329525863,
     -0.707541390885406,
     0.8269595488492614,
     0.14880180752779332,
     0.06425939830445845,
     0.18256600536984588,
     -0.44289393764196405,
     0.6956911642147775
    ],
    [
     -0.9685283694895868,
     0.9767364017015854,
     -0.9979570386485422,
     1.0,
     -0.9991533902074908,
     -0.8860694688336834,
     0.9883537702095491,
     -0.9955796423530273,
     -0.9401800647503242,
     0.926137165611394,
     -0.9758972401902468,
     0.9591804595480118,
     -0.9674706267250059,
     0.8937820473557073,
     -0.8185107493458602,
     -0.11750143296297244,
     0.7614186780198418,
     -0.6404642252058484,
     -0.6299380941333403,
     0.6919825893814886,
     -0.8185090663044273,
     -0.12652184217585105,
     -0.09355134769055791,
     -0.16037620343237544,
     0.4685483154368991,
     -0.680822739661394
    ],
    [
     0.9624070586500173,
     -0.9734068466772291,
     0.994839771526354,
     -0.9991533902074908,
     1.0,
     0.8859892130978341,
     -0.9822207384223747,
     0.991998182700996,
     0.9301302492198853,
     -0.9129461556113465,
     0.9668403933584361,
     -0.9517988823166084,
     0.9626480228729454,
     -0.8799454433595332,
     0.8085445561704713,
     0.09907900294486782,
     -0.7488375124817059,
     0.6313141964270735,
     0.6329316028651211,
     -0.6789153312081491,
     0.8085428180672602,
     0.1113478300424175,
     0.11121063192469079,
     0.15062042811842372,
     -0.4814375520591096,
     0.669318812295643
    ],
    [
     0.888454532812383,
     -0.9500566135078323,
     0.8900730262371873,
     -0.8860694688336834,
     0.8859892130978341,
     0.9999999999999999,
     -0.8386649773749442,
     0.8575393945722614,
     0.7202106510425487,
     -0.7949480373763181,
     0.8349066170140604,
     -0.7460541240881083,
     0.7494689900059373,
     -0.671888741160234,
     0.49808363321944354,
     -0.11913286250457332,
     -0.4486162974575211,
     0.31867142857802794,
     0.7877681848953774,
     -0.37887251554919693,
     0.4980819163425178,
     -0.1671499523214275,
     0.26699131868068726,
     -0.07145883171150358,
     -0.4927610351282047,
     0.3316046599364897
    ],
    [
     -0.9706211144528855,
     0.9599794046936067,
     -0.9927176734914523,
     0.9883537702095491,
     -0.9822207384223747,
     -0.8386649773749442,
     1.0000000000000002,
     -0.9969413355804373,
     -0.9778614313762779,
     0.9595065154254496,
     -0.9956040731909264,
     0.9861093885275186,
     -0.9866516972375136,
     0.9447528039114694,
     -0.87702034345264,
     -0.20942068587174767,
     0.8285367319861894,
     -0.7033277196066947,
     -0.5740270536209662,
     0.7638569848563737,
     -0.8770189496259163,
     -0.2187227018506114,
     -0.007267154835237929,
     -0.22805957270334076,
     0.4093358047672785,
     -0.75492983666809
    ],
    [
     0.9712377140533397,
     -0.9687307661079115,
     0.9962950214314817,
     -0.9955796423530273,
     0.991998182700996,
     0.8575393945722614,
     -0.9969413355804373,
     1.0,
     0.9631561097378162,
     -0.94188666202163,
     0.9875926935052224,
     -0.9748865598631644,
     0.9821157828648731,
     -0.9205670881766109,
     0.8491093148927289,
     0.14741117736174664,
     -0.7918658230705492,
     0.6632820847476446,
     0.6146092293770515,
     -0.7211978686235646,
     0.8491076511404968,
     0.1583392175104005,
     0.06964008432204837,
     0.17287710523332006,
     -0.45952655082408533,
     0.7213945454671113
    ],
    [
     0.9377098443732247,
     -0.8937710971990375,
     0.9493077735404044,
     -0.9401800647503242,
     0.9301302492198853,
     0.7202106510425487,
     -0.9778614313762779,
     0.9631561097378162,
     1.0,
     -0.9678656630586417,
     0.9817532581913178,
     -0.9920416627682149,
     0.9851188277687755,
     -0.9871262045190501,
     0.9455173474157372,
     0.35857104509375604,
     -0.9115429718941823,
     0.7927668699803174,
     0.4293911123097254,
     -0.8544346754415748,
     0.9455165877597019,
     0.3766284767010579,
     -0.13839354573435222,
     0.3506702767381101,
     -0.2999015790813168,
     0.8650079305450905
    ],
    [
     -0.9672568338644976,
     0.9267773231153345,
     -0.9452960719394671,
     0.926137165611394,
     -0.9129461556113465,
     -0.7949480373763181,
     0.9595065154254496,
     -0.94188666202163,
     -0.9678656630586417,
     1.0,
     -0.9804797282717183,
     0.9541309936929688,
     -0.9340857417102911,
     0.9756819263195448,
     -0.8766375607152529,
     -0.3858518457008441,
     0.8648753935852415,
     -0.7392146675603959,
     -0.4443609236386253,
     0.8079182955991437,
     -0.8766369212252516,
     -0.3648382310234353,
     0.18699337165502494,
     -0.36040541108535445,
     0.21981472790493764,
     -0.8099116833478623
    ],
    [
     0.9774253141171595,
     -0.9585689970930598,
     0.9855777690027673,
     -0.9758972401902468,
     0.9668403933584361,
     0.8349066170140604,
     -0.9956040731909264,
     0.9875926935052224,
     0.9817532581913178,
     -0.9804797282717183,
     1.0000000000000002,
     -0.9828748099286364,
     0.9767238190651987,
     -0.9614146702380524,
     0.8794955884347052,
     0.25902813426926546,
     -0.8419896021070774,
     0.7119996713976334,
     0.5495052902954738,
     -0.7780938555123001,
     0.8794943979841823,
     0.25658545401761057,
     -0.046367454576464184,
     0.25855422110769244,
     -0.3602357037336927,
     0.7717381051123583
    ],
    [
     -0.936543904159437,
     0.9055201719507654,
     -0.9644168415093611,
     0.9591804595480118,
     -0.9517988823166084,
     -0.7460541240881083,
     0.9861093885275186,
     -0.9748865598631644,
     -0.9920416627682149,
     0.9541309936929688,
     -0.9828748099286363,
     1.0,
     -0.9949905242375403,
     0.9690815368360649,
     -0.9432517296913623,
     -0.32381048001118024,
     0.9048551824933774,
     -0.803345788187357,
     -0.4495081175766018,
     0.8525522180537846,
     -0.9432506308490236,
     -0.34961897517102364,
     0.10420201309287093,
     -0.3502718347062593,
     0.32420542993944446,
     -0.8392257315226573
    ],
    [
     0.9355757844187467,
     -0.9095957185906217,
     0.9680242961318857,
     -0.9674706267250059,
     0.9626480228729454,
     0.7494689900059373,
     -0.9866516972375136,
     0.9821157828648731,
     0.9851188277687755,
     -0.9340857417102911,
     0.9767238190651987,
     -0.9949905242375403,
     0.9999999999999998,
     -0.9493804625047061,
     0.9261682060424016,
     0.2513792499178432,
     -0.8739110746785714,
     0.7650954537328896,
     0.4943625789056743,
     -0.8124091457785496,
     0.9261667006631018,
     0.284230716717737,
     -0.026189882591384963,
     0.2805932491671925,
     -0.3968468034250633,
     0.8195597884787319
    ],
    [
     -0.9126055982546782,
     0.853474810612378,
     -0.9095251644670443,
     0.8937820473557073,
     -0.8799454433595332,
     -0.671888741160234,
     0.9447528039114694,
     -0.9205670881766109,
     -0.9871262045190501,
     0.9756819263195448,
     -0.9614146702380524,
     0.9690815368360649,
     -0.9493804625047061,
     0.9999999999999998,
     -0.9486977600148355,
     -0.48252309485510214,
     0.9391229086261896,
     -0.8225959788827556,
     -0.3282472800921868,
     0.8896568396049611,
     -0.9486974272247802,
     -0.48424363922413477,
     0.2751689709563949,
     -0.4410361724598832,
     0.1697007894453225,
     -0.8933833797741769
    ],
    [
     0.7999668192486946,
     -0.724613317414792,
     0.8269610800046507,
     -0.8185107493458602,
     0.8085445561704713,
     0.49808363321944354,
     -0.87702034345264,
     0.8491093148927289,
     0.9455173474157372,
     -0.8766375607152529,
     0.8794955884347052,
     -0.9432517296913623,
     0.9261682060424016,
     -0.9486977600148355,
     1.0000000000000002,
     0.5410811239454175,
     -0.9867560033471421,
     0.9343154158941286,
     0.15619637437980402,
     -0.9628897980598363,
     0.9999999999195421,
     0.595983744255618,
     -0.3334566069537265,
     0.5747615437387205,
     -0.11697178782553909,
     0.9523215466100651
    ],
    [
     0.16485993025046214,
     -0.05204672192028874,
     0.14541569333628018,
     -0.11750143296297244,
     0.09907900294486782,
     -0.11913286250457332,
     -0.20942068587174767,
     0.14741117736174664,
     0.35857104509375604,
     -0.3858518457008441,
     0.25902813426926546,
     -0.32381048001118024,
     0.2513792499178432,
     -0.48252309485510214,
     0.5410811239454175,
     1.0000000000000002,
     -0.6578392060629743,
     0.7011776206001743,
     -0.6287120822848461,
     -0.7181455704717905,
     0.5410839408921762,
     0.9813359512559932,
     -0.9700020845395749,
     0.8970803122170375,
     0.7489790168892135,
     0.623591287160586
    ],
    [
     -0.7588114476160532,
     0.6730829403857753,
     -0.7754426547890094,
     0.7614186780198418,
     -0.7488375124817059,
     -0.4486162974575211,
     0.8285367319861894,
     -0.7918658230705492,
     -0.9115429718941823,
     0.8648753935852415,
     -0.8419896021070774,
     0.9048551824933774,
     -0.8739110746785714,
     0.9391229086261896,
     -0.9867560033471421,
     -0.6578392060629743,
     1.0000000000000002,
     -0.9606633239152491,
     -0.046228757865739815,
     0.9886413367523716,
     -0.9867565726996569,
     -0.6982585494724258,
     0.4693420630140559,
     -0.6745730810981582,
     -0.02220395020781243,
     -0.9581356692407376
    ],
    [
     0.6270445954575622,
     -0.5367447804177822,
     0.6530797224935705,
     -0.6404642252058484,
     0.6313141964270735,
     0.31867142857802794,
     -0.7033277196066947,
     0.6632820847476446,
     0.7927668699803174,
     -0.7392146675603959,
     0.7119996713976334,
     -0.803345788187357,
     0.7650954537328896,
     -0.8225959788827556,
     0.9343154158941286,
     0.7011776206001743,
     -0.9606633239152491,
     1.0,
     -0.1256067469881574,
     -0.9818338150974073,
     0.9343166224053002,
     0.7678786085842098,
     -0.5415423758610779,
     0.8079541852047185,
     0.1415911448646898,
     0.9169832082970574
    ],
    [
     0.6101005102438055,
     -0.7024462899327587,
     0.6214354329525863,
     -0.6299380941333403,
     0.6329316028651211,
     0.7877681848953774,
     -0.5740270536209662,
     0.6146092293770515,
     0.4293911123097254,
     -0.4443609236386253,
     0.5495052902954738,
     -0.4495081175766018,
     0.4943625789056743,
     -0.3282472800921868,
     0.15619637437980402,
     -0.6287120822848461,
     -0.046228757865739815,
     -0.1256067469881574,
     1.0000000000000002,
     0.0562443973881586,
     0.1561932656866591,
     -0.6562945096796814,
     0.7506642296054807,
     -0.612140159912231,
     -0.8608563647228543,
     -0.007957011761341922
    ],
    [
     -0.6831373816944348,
     0.5967217458281717,
     -0.707541390885406,
     0.6919825893814886,
     -0.6789153312081491,
     -0.37887251554919693,
     0.7638569848563737,
     -0.7211978686235646,
     -0.8544346754415748,
     0.8079182955991437,
     -0.7780938555123001,
     0.8525522180537846,
     -0.8124091457785496,
     0.8896568396049611,
     -0.9628897980598363,
     -0.7181455704717905,
     0.9886413367523716,
     -0.9818338150974073,
     0.0562443973881586,
     0.9999999999999999,
     -0.962891028452335,
     -0.7650148196325629,
     0.5474626504384388,
     -0.7602778633609591,
     -0.1266771679953197,
     -0.9310033118789888
    ],
    [
     0.799965510054387,
     -0.724611680744041,
     0.8269595488492614,
     -0.8185090663044273,
     0.8085428180672602,
     0.4980819163425178,
     -0.8770189496259163,
     0.8491076511404968,
     0.9455165877597019,
     -0.8766369212252516,
     0.8794943979841823,
     -0.9432506308490236,
     0.9261667006631018,
     -0.9486974272247802,
     0.9999999999195421,
     0.5410839408921762,
     -0.9867565726996569,
     0.9343166224053002,
     0.1561932656866591,
     -0.962891028452335,
     1.0,
     0.5959867379344111,
     -0.3334599732314527,
     0.5747649666084486,
     -0.11696865284207147,
     0.9523219077120776
    ],
    [
     0.15213251555051815,
     -0.03232286363688686,
     0.14880180752779332,
     -0.12652184217585105,
     0.1113478300424175,
     -0.1671499523214275,
     -0.2187227018506114,
     0.1583392175104005,
     0.3766284767010579,
     -0.3648382310234353,
     0.25658545401761057,
     -0.34961897517102364,
     0.284230716717737,
     -0.48424363922413477,
     0.595983744255618,
     0.9813359512559932,
     -0.6982585494724258,
     0.7678786085842098,
     -0.6562945096796814,
     -0.7650148196325629,
     0.5959867379344111,
     1.0,
     -0.9375545911287605,
     0.934637889910855,
     0.6970206528022874,
     0.67722867821236
    ],
    [
     0.03692899797282661,
     -0.1412875595885561,
     0.06425939830445845,
     -0.09355134769055791,
     0.11121063192469079,
     0.26699131868068726,
     -0.007267154835237929,
     0.06964008432204837,
     -0.13839354573435222,
     0.18699337165502494,
     -0.046367454576464184,
     0.10420201309287093,
     -0.026189882591384963,
     0.2751689709563949,
     -0.3334566069537265,
     -0.9700020845395749,
     0.4693420630140559,
     -0.5415423758610779,
     0.7506642296054807,
     0.5474626504384388,
     -0.3334599732314527,
     -0.9375545911287605,
     1.0,
     -0.8646629665779595,
     -0.8754389315080285,
     -0.43524878341550305
    ],
    [
     0.18807446428200877,
     -0.08386587973494723,
     0.18256600536984588,
     -0.16037620343237544,
     0.15062042811842372,
     -0.07145883171150358,
     -0.22805957270334076,
     0.17287710523332006,
     0.3506702767381101,
     -0.36040541108535445,
     0.25855422110769244,
     -0.3502718347062593,
     0.2805932491671925,
     -0.4410361724598832,
     0.5747615437387205,
     0.8970803122170375,
     -0.6745730810981582,
     0.8079541852047185,
     -0.612140159912231,
     -0.7602778633609591,
     0.5747649666084486,
     0.934637889910855,
     -0.8646629665779595,
     1.0,
     0.655522911271959,
     0.6366716902996256
    ],
    [
     -0.4131673050713825,
     0.4770455534551405,
     -0.44289393764196405,
     0.4685483154368991,
     -0.4814375520591096,
     -0.4927610351282047,
     0.4093358047672785,
     -0.45952655082408533,
     -0.2999015790813168,
     0.21981472790493764,
     -0.3602357037336927,
     0.32420542993944446,
     -0.3968468034250633,
     0.1697007894453225,
     -0.11697178782553909,
     0.7489790168892135,
     -0.02220395020781243,
     0.1415911448646898,
     -0.8608563647228543,
     -0.1266771679953197,
     -0.11696865284207147,
     0.6970206528022874,
     -0.8754389315080285,
     0.655522911271959,
     1.0,
     -0.012480145184528774
    ],
    [
     0.7154588928382126,
     -0.5967157438778957,
     0.695691164214778,
     -0.680822739661394,
     0.669318812295643,
     0.3316046599364897,
     -0.75492983666809,
     0.7213945454671113,
     0.8650079305450905,
     -0.8099116833478623,
     0.771738105112358,
     -0.8392257315226568,
     0.8195597884787319,
     -0.8933833797741769,
     0.9523215466100651,
     0.623591287160586,
     -0.9581356692407376,
     0.9169832082970574,
     -0.007957011761341922,
     -0.9310033118789888,
     0.9523219077120776,
     0.67722867821236,
     -0.43524878341550305,
     0.6366716902996256,
     -0.012480145184528774,
     1.0
    ]
   ]
  },
  "LHCHWG-2026-017": {
   "labels": [
    "c00: kt^2 k2t^0 k3t^0",
    "c00: kt^3 k2t^0 k3t^0",
    "c00: kt^4 k2t^0 k3t^0",
    "c00: kt^5 k2t^0 k3t^0",
    "c00: kt^6 k2t^0 k3t^0",
    "c00: kt^1 k2t^1 k3t^0",
    "c00: kt^2 k2t^1 k3t^0",
    "c00: kt^3 k2t^1 k3t^0",
    "c00: kt^4 k2t^1 k3t^0",
    "c00: kt^0 k2t^2 k3t^0",
    "c00: kt^1 k2t^2 k3t^0",
    "c00: kt^2 k2t^2 k3t^0",
    "c00: kt^1 k2t^0 k3t^1",
    "c00: kt^2 k2t^0 k3t^1",
    "c00: kt^3 k2t^0 k3t^1",
    "c00: kt^0 k2t^1 k3t^1",
    "c00: kt^1 k2t^1 k3t^1",
    "c00: kt^0 k2t^0 k3t^2",
    "c10: kt^2 k2t^0 k3t^0",
    "c10: kt^3 k2t^0 k3t^0",
    "c10: kt^4 k2t^0 k3t^0",
    "c10: kt^5 k2t^0 k3t^0",
    "c10: kt^1 k2t^1 k3t^0",
    "c10: kt^2 k2t^1 k3t^0",
    "c10: kt^3 k2t^1 k3t^0",
    "c10: kt^0 k2t^2 k3t^0",
    "c10: kt^1 k2t^2 k3t^0",
    "c10: kt^1 k2t^0 k3t^1",
    "c10: kt^2 k2t^0 k3t^1",
    "c10: kt^0 k2t^1 k3t^1",
    "c20: kt^2 k2t^0 k3t^0",
    "c20: kt^3 k2t^0 k3t^0",
    "c20: kt^4 k2t^0 k3t^0",
    "c20: kt^1 k2t^1 k3t^0",
    "c20: kt^2 k2t^1 k3t^0",
    "c20: kt^0 k2t^2 k3t^0",
    "c20: kt^1 k2t^0 k3t^1",
    "c30: kt^2 k2t^0 k3t^0",
    "c30: kt^3 k2t^0 k3t^0",
    "c30: kt^1 k2t^1 k3t^0",
    "c40: kt^2 k2t^0 k3t^0",
    "c01: kt^2 k2t^0 k3t^0",
    "c01: kt^3 k2t^0 k3t^0",
    "c01: kt^4 k2t^0 k3t^0",
    "c01: kt^1 k2t^1 k3t^0",
    "c01: kt^2 k2t^1 k3t^0",
    "c01: kt^1 k2t^0 k3t^1",
    "c11: kt^2 k2t^0 k3t^0",
    "c11: kt^3 k2t^0 k3t^0",
    "c11: kt^1 k2t^1 k3t^0",
    "c21: kt^2 k2t^0 k3t^0",
    "c02: kt^2 k2t^0 k3t^0"
   ],
   "matrix": [
    [
     1.0,
     -0.999349739578783,
     0.9922475346816433,
     -0.9325092405144482,
     0.8428405776204639,
     0.9456747780874541,
     -0.9747581237863938,
     0.9479132560420562,
     -0.7182841452568348,
     0.2637308401476369,
     -0.5838371346960782,
     -0.5701665052014498,
     -0.10967125936038823,
     -0.3521794085144163,
     0.8223378015045328,
     -0.3621800847574968,
     0.6139739282335763,
     -0.657987765659924,
     0.9987460051462576,
     -0.9990475433389917,
     0.9955268196527421,
     -0.9325092405144482,
     0.9650323625102405,
     -0.9715505557300065,
     0.9479132560420562,
     0.2637308401476369,
     -0.5838371346960782,
     0.7621674896982228,
     -0.3521794085144163,
     -0.3621800847574968,
     0.9969215663422781,
     -0.998341277473245,
     0.9955268196527421,
     0.974281358116713,
     -0.9715505557300065,
     0.2637308401476369,
     0.7621674896982228,
     0.9951840757011324,
     -0.9983412774732454,
     0.9742813581167132,
     0.9951840757011324,
     0.9902828238773755,
     -0.9902760993271649,
     0.9289135824551275,
     0.7621711193219937,
     -0.7813694709164183,
     -0.606989032481265,
     0.9969575821540846,
     -0.9902760993271649,
     0.7621711193219937,
     0.9969575821540846,
     0.9347336723403817
    ],
    [
     -0.9993497395787849,
     1.0,
     -0.9941131862279224,
     0.9329185539955407,
     -0.8415582663568866,
     -0.9476855143244343,
     0.979082750699748,
     -0.950539920138265,
     0.7231137293219131,
     -0.2841235241770852,
     0.603852681585929,
     0.552215558534189,
     0.08844793181426566,
     0.3750920037599559,
     -0.8137418048687682,
     0.3390016358777807,
     -0.5954614195712816,
     0.6418124288100483,
     -0.9982408087266688,
     0.9995701327365923,
     -0.9971025557642911,
     0.9329185539955407,
     -0.9655724967864012,
     0.975783023733591,
     -0.950539920138265,
     -0.2841235241770852,
     0.603852681585929,
     -0.7711082104623168,
     0.3750920037599559,
     0.3390016358777807,
     -0.9965526645968665,
     0.9987758042386391,
     -0.9971025557642911,
     -0.973860253057832,
     0.975783023733591,
     -0.2841235241770852,
     -0.7711082104623168,
     -0.9949093654611039,
     0.9987758042386413,
     -0.9738602530578313,
     -0.9949093654611039,
     -0.9892381886534032,
     0.9914866006223346,
     -0.9329596124898759,
     -0.7711116529632297,
     0.7858926014570776,
     0.5896765309589864,
     -0.9958574896176131,
     0.9914866006223346,
     -0.7711116529632297,
     -0.9958574896176131,
     -0.9339067683656329
    ],
    [
     0.9922475346816478,
     -0.9941131862279253,
     1.0,
     -0.9638752696107559,
     0.8892602582463801,
     0.9127275102349139,
     -0.9628540112028366,
     0.9695291729980615,
     -0.7837212957532161,
     0.2387735516295096,
     -0.5688847021335337,
     -0.5291124967193499,
     -0.1187568412631406,
     -0.3398679928896952,
     0.8296091578961962,
     -0.34135941042713913,
     0.5722517086647623,
     -0.615240217144493,
     0.9890206359794521,
     -0.99248318907218,
     0.9994477638317081,
     -0.9638752696107559,
     0.9349210978663728,
     -0.9560995367627131,
     0.9695291729980615,
     0.2387735516295096,
     -0.5688847021335337,
     0.7186165362766276,
     -0.3398679928896952,
     -0.34135941042713913,
     0.986189592037892,
     -0.9908670431347723,
     0.9994477638317081,
     0.9461255926959694,
     -0.9560995367627131,
     0.2387735516295096,
     0.7186165362766276,
     0.9837629152640056,
     -0.9908670431347738,
     0.9461255926959684,
     0.9837629152640056,
     0.9881130246719811,
     -0.9909912128193128,
     0.9661270072872256,
     0.7186195969345748,
     -0.8204445976540798,
     -0.5889689781285311,
     0.991758105993142,
     -0.9909912128193128,
     0.7186195969345748,
     0.991758105993142,
     0.9425953880292636
    ],
    [
     -0.9325092405144523,
     0.9329185539955426,
     -0.9638752696107538,
     1.0,
     -0.9788765679663735,
     -0.7778127880331746,
     0.8677027513253928,
     -0.9747076342561566,
     0.8978451809166788,
     -0.02118593610038042,
     0.3833758466844714,
     0.5113703558282956,
     0.2730544864999168,
     0.14713532839794408,
     -0.8780602765669622,
     0.4389209194023827,
     -0.5566329528195235,
     0.5845045298415842,
     -0.9217122067329047,
     0.9276649160882511,
     -0.9555166127343562,
     1.0,
     -0.8156240864634614,
     0.8516768690456881,
     -0.9747076342561566,
     -0.02118593610038042,
     0.3833758466844714,
     -0.5208884118571755,
     0.14713532839794408,
     0.4389209194023827,
     -0.9145625488889347,
     0.9235890590532961,
     -0.9555166127343562,
     -0.8374345080301462,
     0.8516768690456881,
     -0.02118593610038042,
     -0.5208884118571755,
     -0.9091913663366497,
     0.923589059053299,
     -0.8374345080301463,
     -0.9091913663366497,
     -0.950191617681378,
     0.946527859268329,
     -0.992008000806718,
     -0.5208912625271025,
     0.8741110731749673,
     0.6298605657825588,
     -0.9441185097432684,
     0.946527859268329,
     -0.5208912625271025,
     -0.9441185097432684,
     -0.9379025686059084
    ],
    [
     0.8428405776204664,
     -0.8415582663568878,
     0.8892602582463748,
     -0.9788765679663709,
     0.9999999999999998,
     0.6381160613227925,
     -0.7528661804691066,
     0.9316471466070422,
     -0.939776946682728,
     -0.15565603005836898,
     -0.21612582819291856,
     -0.48170817719075126,
     -0.38668894251715036,
     0.016417349091506588,
     0.8781379276369259,
     -0.5053474732637105,
     0.5269808329441822,
     -0.5416023409943795,
     0.8265397846008152,
     -0.8337311357650283,
     0.8755926802955001,
     -0.9788765679663709,
     0.6865817055965596,
     -0.7305232421710913,
     0.9316471466070422,
     -0.15565603005836898,
     -0.21612582819291856,
     0.3428649029759074,
     0.016417349091506588,
     -0.5053474732637105,
     0.8162705375889686,
     -0.8279323015193858,
     0.8755926802955001,
     0.7157943217755282,
     -0.7305232421710913,
     -0.15565603005836898,
     0.3428649029759074,
     0.8087947329546874,
     -0.8279323015193893,
     0.7157943217755299,
     0.8087947329546874,
     0.8769949625331277,
     -0.8675492887955719,
     0.9614711991664581,
     0.3428675787058539,
     -0.8728229331531099,
     -0.6392301964221487,
     0.8636116694668398,
     -0.8675492887955719,
     0.3428675787058539,
     0.8636116694668398,
     0.891217190069102
    ],
    [
     0.9456747780874588,
     -0.9476855143244375,
     0.9127275102349095,
     -0.7778127880331729,
     0.638116061322794,
     0.9999999999999999,
     -0.981211146961518,
     0.8438997041558032,
     -0.5156016865953037,
     0.4815444685201575,
     -0.7440536765332749,
     -0.526375297928837,
     0.08912079520712701,
     -0.550150044609432,
     0.6874496490756725,
     -0.22499258401424777,
     0.565793564484742,
     -0.6180813729116481,
     0.9492037490102513,
     -0.9487832472638151,
     0.9251005496218512,
     -0.7778127880331729,
     0.9967505101885077,
     -0.9881392194554419,
     0.8438997041558032,
     0.4815444685201575,
     -0.7440536765332749,
     0.9207995878619911,
     -0.550150044609432,
     -0.22499258401424777,
     0.950048111730905,
     -0.9490648181607763,
     0.9251005496218512,
     0.9911407095221275,
     -0.9881392194554419,
     0.4815444685201575,
     0.9207995878619911,
     0.9501740473262099,
     -0.9490648181607799,
     0.9911407095221305,
     0.9501740473262099,
     0.9233886076184908,
     -0.9329329188987627,
     0.7818032083459713,
     0.9208030129868704,
     -0.648842537455412,
     -0.49277211067678245,
     0.9361563763327875,
     -0.9329329188987627,
     0.9208030129868704,
     0.9361563763327875,
     0.8500835174853272
    ],
    [
     -0.9747581237864015,
     0.9790827506997521,
     -0.9628540112028348,
     0.8677027513253933,
     -0.7528661804691108,
     -0.9812111469615216,
     1.0,
     -0.9260206554417488,
     0.6655844277771642,
     -0.40142913292004634,
     0.7252036133455998,
     0.4809144520654319,
     -0.05397328051336874,
     0.5142942765865114,
     -0.7489996121738195,
     0.25337467689921384,
     -0.5264211236182856,
     0.5830335868182754,
     -0.9726038558701312,
     0.976938060769416,
     -0.9695582406151406,
     0.8677027513253933,
     -0.9854183351770659,
     0.9988999338086223,
     -0.9260206554417488,
     -0.40142913292004634,
     0.7252036133455998,
     -0.8676895426359637,
     0.5142942765865114,
     0.25337467689921384,
     -0.9704677218254927,
     0.9749757060570214,
     -0.9695582406151406,
     -0.9847125813186748,
     0.9988999338086223,
     -0.40142913292004634,
     -0.8676895426359637,
     -0.9685279389352189,
     0.9749757060570262,
     -0.9847125813186745,
     -0.9685279389352189,
     -0.9678749308316614,
     0.9784033091811667,
     -0.8740425654565417,
     -0.8676924489052981,
     0.7719053411339877,
     0.49692064097611477,
     -0.9724442617440926,
     0.9784033091811667,
     -0.8676924489052981,
     -0.9724442617440926,
     -0.9200063838417811
    ],
    [
     0.9479132560420636,
     -0.9505399201382685,
     0.9695291729980582,
     -0.9747076342561575,
     0.9316471466070474,
     0.8438997041558083,
     -0.926020655441749,
     1.0,
     -0.8906406515000709,
     0.09453566659904367,
     -0.5108426383644844,
     -0.457173058272121,
     -0.14889014125150135,
     -0.2715175385706671,
     0.8650971262949074,
     -0.4172161973377916,
     0.5135163601330353,
     -0.559214777864689,
     0.9330286173741759,
     -0.9421418502443679,
     0.9652833535814372,
     -0.9747076342561575,
     0.8706814382889896,
     -0.9094223141402789,
     1.0,
     0.09453566659904367,
     -0.5108426383644844,
     0.634107342369692,
     -0.2715175385706671,
     -0.4172161973377916,
     0.9238231458303101,
     -0.9358962819761555,
     0.9652833535814372,
     0.8851039403255694,
     -0.9094223141402789,
     0.09453566659904367,
     0.634107342369692,
     0.9170294407091574,
     -0.9358962819761599,
     0.8851039403255712,
     0.9170294407091574,
     0.9767468352669079,
     -0.9779307574669117,
     0.9655045413402547,
     0.634109807718703,
     -0.926018219391542,
     -0.5675728260368084,
     0.9643717568088226,
     -0.9779307574669117,
     0.634109807718703,
     0.9643717568088226,
     0.9842696564272551
    ],
    [
     -0.7182841452568333,
     0.7231137293219086,
     -0.7837212957532033,
     0.8978451809166669,
     -0.9397769466827166,
     -0.5156016865952854,
     0.6655844277771463,
     -0.89064065150005,
     1.0,
     0.1912258359360246,
     0.255132313397592,
     0.20315158626147573,
     0.21372177372175177,
     0.04910766399951226,
     -0.7512471950650098,
     0.39041581220211413,
     -0.2646745462495382,
     0.29312185243830097,
     -0.6921111521838765,
     0.708780683253513,
     -0.7664232336953078,
     0.8978451809166669,
     -0.5556561081509657,
     0.632678093929139,
     -0.89064065150005,
     0.1912258359360246,
     0.255132313397592,
     -0.2727103044711804,
     0.04910766399951226,
     0.39041581220211413,
     -0.6773966201397122,
     0.6985699410278641,
     -0.7664232336953078,
     -0.5798400770091403,
     0.632678093929139,
     0.1912258359360246,
     -0.2727103044711804,
     -0.6669212455409871,
     0.6985699410278723,
     -0.579840077009143,
     -0.6669212455409871,
     -0.7815057233975968,
     0.7792336071720691,
     -0.8881552875085351,
     -0.27271090260913905,
     0.949962409993538,
     0.4065725067802587,
     -0.7500692024586979,
     0.7792336071720691,
     -0.27271090260913905,
     -0.7500692024586979,
     -0.8583058290121317
    ],
    [
     0.2637308401476374,
     -0.28412352417708386,
     0.23877355162950428,
     -0.021185936100375682,
     -0.1556560300583726,
     0.4815444685201518,
     -0.401429132920039,
     0.09453566659903521,
     0.1912258359360213,
     0.9999999999999999,
     -0.8355425850334894,
     0.13804288358862316,
     0.7283631158071477,
     -0.9165793830796194,
     -0.21782525218408402,
     0.6866217777756634,
     -0.15408398229734055,
     0.10972412833473205,
     0.2932384733362816,
     -0.2963589614280727,
     0.2540682867493509,
     -0.021185936100375682,
     0.4189292729783543,
     -0.4293657982653004,
     0.09453566659903521,
     0.9999999999999999,
     -0.8355425850334894,
     0.7390183320185728,
     -0.9165793830796194,
     0.6866217777756634,
     0.31077496704532365,
     -0.3046256573755021,
     0.2540682867493509,
     0.37661538329651023,
     -0.4293657982653004,
     0.9999999999999999,
     0.7390183320185728,
     0.3227220804432848,
     -0.30462565737550623,
     0.37661538329651073,
     0.3227220804432848,
     0.17828319370071627,
     -0.22682166449707858,
     0.11087775346426866,
     0.7390147378559125,
     0.07486705795110869,
     0.31745969695057313,
     0.21317387598749943,
     -0.22682166449707858,
     0.7390147378559125,
     0.21317387598749943,
     0.05755429763316006
    ],
    [
     -0.5838371346960838,
     0.6038526815859334,
     -0.5688847021335227,
     0.3833758466844666,
     -0.21612582819291926,
     -0.7440536765332703,
     0.7252036133455898,
     -0.5108426383644756,
     0.2551323133976184,
     -0.8355425850334987,
     1.0,
     -0.09748478539076956,
     -0.6931933753060984,
     0.9520143012986511,
     -0.13277879703963438,
     -0.4024874035809104,
     0.06852655422341344,
     0.025472929791782162,
     -0.5935950332468282,
     0.6052874000001992,
     -0.5813288677945638,
     0.3833758466844666,
     -0.695338613216402,
     0.7336351557160239,
     -0.5108426383644756,
     -0.8355425850334987,
     1.0,
     -0.9093023326094237,
     0.9520143012986511,
     -0.4024874035809104,
     -0.6004523608763659,
     0.6059720976412618,
     -0.5813288677945638,
     -0.661124671818038,
     0.7336351557160239,
     -0.8355425850334987,
     -0.9093023326094237,
     -0.6048939389617313,
     0.6059720976412726,
     -0.6611246718180405,
     -0.6048939389617313,
     -0.5490247033452392,
     0.5911870644276406,
     -0.45052968316928443,
     -0.9092989983395845,
     0.4346640529062728,
     -0.17026758393027044,
     -0.5575791086391536,
     0.5911870644276406,
     -0.9092989983395845,
     -0.5575791086391536,
     -0.5022741021200591
    ],
    [
     -0.5701665052014475,
     0.5522155585341888,
     -0.5291124967193553,
     0.5113703558282992,
     -0.4817081771907534,
     -0.5263752979288394,
     0.480914452065439,
     -0.4571730582721265,
     0.20315158626146765,
     0.13804288358862568,
     -0.09748478539076603,
     1.0,
     0.7166968800000727,
     -0.270687634897077,
     -0.7795748873253461,
     0.7247296616965633,
     -0.9921142226825987,
     0.9691805438355798,
     -0.5723048220214888,
     0.5555120747416828,
     -0.5363712657323713,
     0.5113703558282992,
     -0.5661240008860986,
     0.4940605176242521,
     -0.4571730582721265,
     0.13804288358862568,
     -0.09748478539076603,
     -0.28393458237224206,
     -0.270687634897077,
     0.7247296616965633,
     -0.5696336242372596,
     0.5575020014317453,
     -0.5363712657323713,
     -0.5900718820399516,
     0.4940605176242521,
     0.13804288358862568,
     -0.28393458237224206,
     -0.5675173607921203,
     0.557502001431739,
     -0.5900718820399488,
     -0.5675173607921203,
     -0.5567001966787254,
     0.5318194322460618,
     -0.45254669225253147,
     -0.28394205794651284,
     0.185823095283911,
     0.9597031204406544,
     -0.5784352998941745,
     0.5318194322460618,
     -0.28394205794651284,
     -0.5784352998941745,
     -0.4663670780757675
    ],
    [
     -0.1096712593603894,
     0.08844793181427225,
     -0.11875684126315551,
     0.27305448649993164,
     -0.38668894251716307,
     0.08912079520711119,
     -0.05397328051334774,
     -0.14889014125152394,
     0.2137217737217492,
     0.7283631158071437,
     -0.6931933753060732,
     0.7166968800000635,
     1.0000000000000002,
     -0.8318791044703373,
     -0.5840267138406016,
     0.8308252527123636,
     -0.700386113249486,
     0.6458569551643926,
     -0.09765665256234497,
     0.08559114454731663,
     -0.10853744001652596,
     0.27305448649993164,
     0.018399561081483034,
     -0.061405426099562344,
     -0.14889014125152394,
     0.7283631158071437,
     -0.6931933753060732,
     0.42310148597638264,
     -0.8318791044703373,
     0.8308252527123636,
     -0.08747300900814577,
     0.08358377239012317,
     -0.10853744001652596,
     -0.027799904669436683,
     -0.061405426099562344,
     0.7283631158071437,
     0.42310148597638264,
     -0.08040643697681045,
     0.08358377239011021,
     -0.02779990466943194,
     -0.08040643697681045,
     -0.14159769940032638,
     0.10021377024580273,
     -0.19359197217251128,
     0.4230938350751236,
     0.059902441332114705,
     0.8145563805876415,
     -0.14151706486543503,
     0.10021377024580273,
     0.4230938350751236,
     -0.14151706486543503,
     -0.1370568276221815
    ],
    [
     -0.3521794085144216,
     0.375092003759957,
     -0.3398679928896887,
     0.1471353283979404,
     0.016417349091507296,
     -0.5501500446094308,
     0.5142942765865044,
     -0.27151753857065686,
     0.04910766399952839,
     -0.9165793830796265,
     0.952014301298652,
     -0.2706876348970784,
     -0.8318791044703513,
     1.0000000000000002,
     0.12253054056527635,
     -0.6329504393801723,
     0.25526001968021444,
     -0.18288754249261358,
     -0.3662819444126581,
     0.3781529944830861,
     -0.3522504639519164,
     0.1471353283979404,
     -0.48646808178241935,
     0.5274830920750896,
     -0.27151753857065686,
     -0.9165793830796265,
     0.952014301298652,
     -0.8062789514498242,
     1.0000000000000002,
     -0.6329504393801723,
     -0.3761268607187017,
     0.3800694326591232,
     -0.3522504639519164,
     -0.44322180731718314,
     0.5274830920750896,
     -0.9165793830796265,
     -0.8062789514498242,
     -0.3827370252108419,
     0.3800694326591313,
     -0.44322180731718386,
     -0.3827370252108419,
     -0.3083564524023646,
     0.357587981980497,
     -0.23073181134736157,
     -0.8062728178532474,
     0.21051176302361915,
     -0.3867581168969863,
     -0.31935159512027783,
     0.357587981980497,
     -0.8062728178532474,
     -0.31935159512027783,
     -0.26175209840558183
    ],
    [
     0.8223378015045334,
     -0.8137418048687687,
     0.8296091578961962,
     -0.8780602765669624,
     0.8781379276369253,
     0.6874496490756729,
     -0.7489996121738196,
     0.8650971262949082,
     -0.7512471950650098,
     -0.21782525218408408,
     -0.13277879703963333,
     -0.7795748873253457,
     -0.5840267138406008,
     0.1225305405652756,
     1.0000000000000002,
     -0.7591972220444249,
     0.8169336101601873,
     -0.8397592030655181,
     0.8042498807178209,
     -0.8048541277079578,
     0.8255982838932074,
     -0.8780602765669624,
     0.7354303767702631,
     -0.7359422719303184,
     0.8650971262949082,
     -0.21782525218408408,
     -0.13277879703963333,
     0.38986072133190514,
     0.1225305405652756,
     -0.7591972220444249,
     0.7916034320654906,
     -0.7983403416364755,
     0.8255982838932074,
     0.7641556199608718,
     -0.7359422719303184,
     -0.21782525218408408,
     0.38986072133190514,
     0.7824997178787108,
     -0.7983403416364748,
     0.7641556199608702,
     0.7824997178787108,
     0.8617271147418394,
     -0.8447328923380475,
     0.8290994700457024,
     0.3898658502022575,
     -0.7440084299332126,
     -0.883513970507115,
     0.8520034670398752,
     -0.8447328923380475,
     0.3898658502022575,
     0.8520034670398752,
     0.8644391048677983
    ],
    [
     -0.3621800847574949,
     0.3390016358777801,
     -0.3413594104271409,
     0.4389209194023832,
     -0.5053474732637102,
     -0.2249925840142481,
     0.25337467689921606,
     -0.41721619733779375,
     0.39041581220210825,
     0.6866217777756652,
     -0.4024874035809109,
     0.7247296616965639,
     0.8308252527123697,
     -0.6329504393801728,
     -0.759197222044425,
     0.9999999999999999,
     -0.7558940754222762,
     0.7493106906991192,
     -0.33770282769848337,
     0.32905626380316083,
     -0.34056650503119934,
     0.4389209194023832,
     -0.28698799949217385,
     0.2391508022960028,
     -0.41721619733779375,
     0.6866217777756652,
     -0.4024874035809109,
     0.0965575792369713,
     -0.6329504393801728,
     0.9999999999999999,
     -0.321010719857909,
     0.3220524624260917,
     -0.34056650503119934,
     -0.3264258965704546,
     0.2391508022960028,
     0.6866217777756652,
     0.0965575792369713,
     -0.3093424819237107,
     0.32205246242608876,
     -0.3264258965704529,
     -0.3093424819237107,
     -0.4253920090100234,
     0.3796382059479814,
     -0.3344904639849184,
     0.09654901838483856,
     0.38463964837218295,
     0.8399860846209067,
     -0.40784863001416555,
     0.3796382059479814,
     0.09654901838483856,
     -0.40784863001416555,
     -0.4686151477043223
    ],
    [
     0.6139739282335749,
     -0.5954614195712813,
     0.5722517086647655,
     -0.5566329528195255,
     0.5269808329441824,
     0.5657935644847432,
     -0.5264211236182891,
     0.513516360133038,
     -0.2646745462495311,
     -0.15408398229734258,
     0.06852655422341385,
     -0.9921142226825993,
     -0.7003861132494928,
     0.25526001968021433,
     0.8169336101601874,
     -0.7558940754222759,
     0.9999999999999999,
     -0.978047553877944,
     0.6131234353659593,
     -0.5972273307040377,
     0.5796841040912287,
     -0.5566329528195255,
     0.6060972693604789,
     -0.5367293551423656,
     0.513516360133038,
     -0.15408398229734258,
     0.06852655422341385,
     0.31692326982878644,
     0.25526001968021433,
     -0.7558940754222759,
     0.6089803576517436,
     -0.5981438174581443,
     0.5796841040912287,
     0.6302672451020382,
     -0.5367293551423656,
     -0.15408398229734258,
     0.31692326982878644,
     0.6058299050928193,
     -0.5981438174581396,
     0.6302672451020359,
     0.6058299050928193,
     0.608231650229842,
     -0.5814123528511471,
     0.49269119499027797,
     0.31693097792108593,
     -0.25874459395757343,
     -0.9631186510809121,
     0.6253307089147828,
     -0.5814123528511471,
     0.31693097792108593,
     0.6253307089147828,
     0.5313871691787819
    ],
    [
     -0.6579877656599229,
     0.6418124288100476,
     -0.6152402171444935,
     0.5845045298415841,
     -0.5416023409943788,
     -0.6180813729116479,
     0.5830335868182758,
     -0.5592147778646889,
     0.29312185243829825,
     0.1097241283347331,
     0.02547292979178042,
     0.9691805438355812,
     0.6458569551643965,
     -0.18288754249261463,
     -0.8397592030655183,
     0.7493106906991194,
     -0.9780475538779444,
     0.9999999999999999,
     -0.6572122010019988,
     0.6433839982082089,
     -0.623579755962546,
     0.5845045298415841,
     -0.6547928824713969,
     0.5918921918441202,
     -0.5592147778646889,
     0.1097241283347331,
     0.02547292979178042,
     -0.3816420301929085,
     -0.18288754249261463,
     0.7493106906991194,
     -0.6535700153232747,
     0.6441438040429198,
     -0.623579755962546,
     -0.6764489858780011,
     0.5918921918441202,
     0.1097241283347331,
     -0.3816420301929085,
     -0.6507436462504174,
     0.6441438040429179,
     -0.6764489858779996,
     -0.6507436462504174,
     -0.6514563465842276,
     0.6281433857854424,
     -0.5269940199969252,
     -0.3816485172264542,
     0.32125274974270046,
     0.9453647210010696,
     -0.6667815252733905,
     0.6281433857854424,
     -0.3816485172264542,
     -0.6667815252733905,
     -0.5789751438318468
    ],
    [
     0.9987460051462558,
     -0.9982408087266658,
     0.9890206359794476,
     -0.9217122067329004,
     0.82653978460081,
     0.9492037490102463,
     -0.9726038558701228,
     0.9330286173741678,
     -0.6921111521838746,
     0.29323847333628034,
     -0.5935950332468215,
     -0.5723048220214921,
     -0.09765665256234761,
     -0.3662819444126526,
     0.8042498807178208,
     -0.33770282769848575,
     0.613123435365961,
     -0.6572122010019998,
     0.9999999999999998,
     -0.9993613676163037,
     0.9928638360868495,
     -0.9217122067329004,
     0.9673277404819987,
     -0.9712882284373918,
     0.9330286173741678,
     0.29323847333628034,
     -0.5935950332468215,
     0.7713344381069471,
     -0.3662819444126526,
     -0.33770282769848575,
     0.9995877482726777,
     -0.9996334022064541,
     0.9928638360868495,
     0.9757639639712512,
     -0.9712882284373918,
     0.29323847333628034,
     0.7713344381069471,
     0.9988230843625366,
     -0.9996334022064546,
     0.9757639639712513,
     0.9988230843625366,
     0.9820786921345548,
     -0.9828599228403505,
     0.9214302844086119,
     0.7713381585043383,
     -0.7540891211790316,
     -0.599816794176288,
     0.9919839076940212,
     -0.9828599228403505,
     0.7713381585043383,
     0.9919839076940212,
     0.9161902022627147
    ],
    [
     -0.9990475433389912,
     0.9995701327365926,
     -0.9924831890721764,
     0.9276649160882476,
     -0.8337311357650262,
     -0.9487832472638109,
     0.9769380607694105,
     -0.9421418502443624,
     0.708780683253514,
     -0.296358961428073,
     0.6052874000001918,
     0.5555120747416836,
     0.08559114454731324,
     0.378152994483082,
     -0.8048541277079576,
     0.32905626380316205,
     -0.5972273307040391,
     0.6433839982082095,
     -0.9993613676163048,
     1.0000000000000002,
     -0.995776253650476,
     0.9276649160882476,
     -0.9663644181073985,
     0.9746491295959072,
     -0.9421418502443624,
     -0.296358961428073,
     0.6052874000001918,
     -0.7735824085435672,
     0.378152994483082,
     0.32905626380316205,
     -0.998473974011208,
     0.9997967135850772,
     -0.995776253650476,
     -0.9744499051643106,
     0.9746491295959072,
     -0.296358961428073,
     -0.7735824085435672,
     -0.9973820987316411,
     0.999796713585079,
     -0.9744499051643095,
     -0.9973820987316411,
     -0.9849878543681412,
     0.9872429223568183,
     -0.9290332270441308,
     -0.7735859217981099,
     0.770565438039124,
     0.5881596962039195,
     -0.9934427559461444,
     0.9872429223568183,
     -0.7735859217981099,
     -0.9934427559461444,
     -0.9237674838170356
    ],
    [
     0.9955268196527427,
     -0.9971025557642915,
     0.999447763831705,
     -0.9555166127343528,
     0.8755926802954973,
     0.9251005496218493,
     -0.9695582406151355,
     0.9652833535814329,
     -0.7664232336953113,
     0.2540682867493515,
     -0.5813288677945606,
     -0.5363712657323724,
     -0.1085374400165217,
     -0.3522504639519133,
     0.8255982838932074,
     -0.3405665050312005,
     0.5796841040912293,
     -0.6235797559625469,
     0.9928638360868506,
     -0.9957762536504761,
     1.0,
     -0.9555166127343528,
     0.9458923651237101,
     -0.9638580389596142,
     0.9652833535814329,
     0.2540682867493515,
     -0.5813288677945606,
     0.7366022842074068,
     -0.3522504639519133,
     -0.3405665050312005,
     0.9903257676136914,
     -0.9943673218812259,
     1.0,
     0.9561439985297238,
     -0.9638580389596142,
     0.2540682867493515,
     0.7366022842074068,
     0.9880991939957765,
     -0.9943673218812275,
     0.9561439985297225,
     0.9880991939957765,
     0.9897825787012312,
     -0.99260064155615,
     0.9570181631667511,
     0.7366054540333711,
     -0.8112265601171492,
     -0.5893912090227341,
     0.9942740768730357,
     -0.99260064155615,
     0.7366054540333711,
     0.9942740768730357,
     0.9414262935801204
    ],
    [
     -0.9325092405144523,
     0.9329185539955426,
     -0.9638752696107538,
     1.0,
     -0.9788765679663735,
     -0.7778127880331746,
     0.8677027513253928,
     -0.9747076342561566,
     0.8978451809166788,
     -0.02118593610038042,
     0.3833758466844714,
     0.5113703558282956,
     0.2730544864999168,
     0.14713532839794408,
     -0.8780602765669622,
     0.4389209194023827,
     -0.5566329528195235,
     0.5845045298415842,
     -0.9217122067329047,
     0.9276649160882511,
     -0.9555166127343562,
     1.0,
     -0.8156240864634614,
     0.8516768690456881,
     -0.9747076342561566,
     -0.02118593610038042,
     0.3833758466844714,
     -0.5208884118571755,
     0.14713532839794408,
     0.4389209194023827,
     -0.9145625488889347,
     0.9235890590532961,
     -0.9555166127343562,
     -0.8374345080301462,
     0.8516768690456881,
     -0.02118593610038042,
     -0.5208884118571755,
     -0.9091913663366497,
     0.923589059053299,
     -0.8374345080301463,
     -0.9091913663366497,
     -0.950191617681378,
     0.946527859268329,
     -0.992008000806718,
     -0.5208912625271025,
     0.8741110731749673,
     0.6298605657825588,
     -0.9441185097432684,
     0.946527859268329,
     -0.5208912625271025,
     -0.9441185097432684,
     -0.9379025686059084
    ],
    [
     0.9650323625102427,
     -0.9655724967864021,
     0.9349210978663691,
     -0.8156240864634587,
     0.686581705596557,
     0.9967505101885046,
     -0.9854183351770599,
     0.8706814382889827,
     -0.5556561081509754,
     0.4189292729783577,
     -0.6953386132163977,
     -0.5661240008860978,
     0.018399561081491045,
     -0.48646808178241563,
     0.7354303767702627,
     -0.2869879994921749,
     0.6060972693604798,
     -0.6547928824713979,
     0.9673277404820013,
     -0.9663644181074003,
     0.9458923651237109,
     -0.8156240864634587,
     1.0000000000000002,
     -0.9906511243657501,
     0.8706814382889827,
     0.4189292729783577,
     -0.6953386132163977,
     0.8863897698463326,
     -0.48646808178241563,
     -0.2869879994921749,
     0.9672935422966124,
     -0.9664269047617492,
     0.9458923651237109,
     0.9986184351517786,
     -0.9906511243657501,
     0.4189292729783577,
     0.8863897698463326,
     0.9668051719251928,
     -0.9664269047617516,
     0.9986184351517798,
     0.9668051719251928,
     0.9459173345973655,
     -0.9519916576750967,
     0.814036454710702,
     0.8863938350925352,
     -0.6750107899901088,
     -0.5475055560258246,
     0.9579689371625699,
     -0.9519916576750967,
     0.8863938350925352,
     0.9579689371625699,
     0.8742014857813942
    ],
    [
     -0.971550555730012,
     0.9757830237335932,
     -0.9560995367627098,
     0.8516768690456873,
     -0.7305232421710929,
     -0.9881392194554435,
     0.9988999338086196,
     -0.9094223141402766,
     0.6326780939291515,
     -0.4293657982653069,
     0.7336351557160306,
     0.4940605176242478,
     -0.06140542609957901,
     0.5274830920750935,
     -0.7359422719303187,
     0.2391508022960014,
     -0.5367293551423632,
     0.5918921918441203,
     -0.9712882284373984,
     0.9746491295959118,
     -0.9638580389596174,
     0.8516768690456873,
     -0.9906511243657528,
     0.9999999999999998,
     -0.9094223141402766,
     -0.4293657982653069,
     0.7336351557160306,
     -0.8821683529216857,
     0.5274830920750935,
     0.2391508022960014,
     -0.9701315820690309,
     0.9733830612549479,
     -0.9638580389596174,
     -0.9888211294258181,
     0.9999999999999998,
     -0.4293657982653069,
     -0.8821683529216857,
     -0.9688675982354467,
     0.9733830612549514,
     -0.9888211294258177,
     -0.9688675982354467,
     -0.959454274347619,
     0.9706487824257652,
     -0.8593580374853227,
     -0.8821714215562857,
     0.7412447680576102,
     0.4981230630318365,
     -0.9668306296754169,
     0.9706487824257652,
     -0.8821714215562857,
     -0.9668306296754169,
     -0.9026454671496978
    ],
    [
     0.9479132560420636,
     -0.9505399201382685,
     0.9695291729980582,
     -0.9747076342561575,
     0.9316471466070474,
     0.8438997041558083,
     -0.926020655441749,
     1.0,
     -0.8906406515000709,
     0.09453566659904367,
     -0.5108426383644844,
     -0.457173058272121,
     -0.14889014125150135,
     -0.2715175385706671,
     0.8650971262949074,
     -0.4172161973377916,
     0.5135163601330353,
     -0.559214777864689,
     0.9330286173741759,
     -0.9421418502443679,
     0.9652833535814372,
     -0.9747076342561575,
     0.8706814382889896,
     -0.9094223141402789,
     1.0,
     0.09453566659904367,
     -0.5108426383644844,
     0.634107342369692,
     -0.2715175385706671,
     -0.4172161973377916,
     0.9238231458303101,
     -0.9358962819761555,
     0.9652833535814372,
     0.8851039403255694,
     -0.9094223141402789,
     0.09453566659904367,
     0.634107342369692,
     0.9170294407091574,
     -0.9358962819761599,
     0.8851039403255712,
     0.9170294407091574,
     0.9767468352669079,
     -0.9779307574669117,
     0.9655045413402547,
     0.634109807718703,
     -0.926018219391542,
     -0.5675728260368084,
     0.9643717568088226,
     -0.9779307574669117,
     0.634109807718703,
     0.9643717568088226,
     0.9842696564272551
    ],
    [
     0.2637308401476374,
     -0.28412352417708386,
     0.23877355162950428,
     -0.021185936100375682,
     -0.1556560300583726,
     0.4815444685201518,
     -0.401429132920039,
     0.09453566659903521,
     0.1912258359360213,
     0.9999999999999999,
     -0.8355425850334894,
     0.13804288358862316,
     0.7283631158071477,
     -0.9165793830796194,
     -0.21782525218408402,
     0.6866217777756634,
     -0.15408398229734055,
     0.10972412833473205,
     0.2932384733362816,
     -0.2963589614280727,
     0.2540682867493509,
     -0.021185936100375682,
     0.4189292729783543,
     -0.4293657982653004,
     0.09453566659903521,
     0.9999999999999999,
     -0.8355425850334894,
     0.7390183320185728,
     -0.9165793830796194,
     0.6866217777756634,
     0.31077496704532365,
     -0.3046256573755021,
     0.2540682867493509,
     0.37661538329651023,
     -0.4293657982653004,
     0.9999999999999999,
     0.7390183320185728,
     0.3227220804432848,
     -0.30462565737550623,
     0.37661538329651073,
     0.3227220804432848,
     0.17828319370071627,
     -0.22682166449707858,
     0.11087775346426866,
     0.7390147378559125,
     0.07486705795110869,
     0.31745969695057313,
     0.21317387598749943,
     -0.22682166449707858,
     0.7390147378559125,
     0.21317387598749943,
     0.05755429763316006
    ],
    [
     -0.5838371346960838,
     0.6038526815859334,
     -0.5688847021335227,
     0.3833758466844666,
     -0.21612582819291926,
     -0.7440536765332703,
     0.7252036133455898,
     -0.5108426383644756,
     0.2551323133976184,
     -0.8355425850334987,
     1.0,
     -0.09748478539076956,
     -0.6931933753060984,
     0.9520143012986511,
     -0.13277879703963438,
     -0.4024874035809104,
     0.06852655422341344,
     0.025472929791782162,
     -0.5935950332468282,
     0.6052874000001992,
     -0.5813288677945638,
     0.3833758466844666,
     -0.695338613216402,
     0.7336351557160239,
     -0.5108426383644756,
     -0.8355425850334987,
     1.0,
     -0.9093023326094237,
     0.9520143012986511,
     -0.4024874035809104,
     -0.6004523608763659,
     0.6059720976412618,
     -0.5813288677945638,
     -0.661124671818038,
     0.7336351557160239,
     -0.8355425850334987,
     -0.9093023326094237,
     -0.6048939389617313,
     0.6059720976412726,
     -0.6611246718180405,
     -0.6048939389617313,
     -0.5490247033452392,
     0.5911870644276406,
     -0.45052968316928443,
     -0.9092989983395845,
     0.4346640529062728,
     -0.17026758393027044,
     -0.5575791086391536,
     0.5911870644276406,
     -0.9092989983395845,
     -0.5575791086391536,
     -0.5022741021200591
    ],
    [
     0.7621674896982263,
     -0.7711082104623177,
     0.71861653627662,
     -0.5208884118571708,
     0.3428649029759044,
     0.9207995878619878,
     -0.8676895426359543,
     0.6341073423696834,
     -0.272710304471197,
     0.7390183320185774,
     -0.90930233260942,
     -0.28393458237224134,
     0.42310148597639957,
     -0.8062789514498205,
     0.38986072133190475,
     0.09655757923697046,
     0.3169232698287872,
     -0.38164203019291004,
     0.7713344381069545,
     -0.7735824085435715,
     0.736602284207412,
     -0.5208884118571708,
     0.8863897698463362,
     -0.882168352921679,
     0.6341073423696834,
     0.7390183320185774,
     -0.90930233260942,
     0.9999999999999999,
     -0.8062789514498205,
     0.09655757923697046,
     0.7763526728157584,
     -0.7748980121940979,
     0.736602284207412,
     0.8608389232236809,
     -0.882168352921679,
     0.7390183320185774,
     0.9999999999999999,
     0.7794411496788647,
     -0.7748980121941066,
     0.8608389232236835,
     0.7794411496788647,
     0.726642545176508,
     -0.7520827815783511,
     0.551509791278273,
     0.999999999503801,
     -0.460540115676029,
     -0.1809641852628078,
     0.7416654932027942,
     -0.7520827815783511,
     0.999999999503801,
     0.7416654932027942,
     0.652602848407378
    ],
    [
     -0.3521794085144216,
     0.375092003759957,
     -0.3398679928896887,
     0.1471353283979404,
     0.016417349091507296,
     -0.5501500446094308,
     0.5142942765865044,
     -0.27151753857065686,
     0.04910766399952839,
     -0.9165793830796265,
     0.952014301298652,
     -0.2706876348970784,
     -0.8318791044703513,
     1.0000000000000002,
     0.12253054056527635,
     -0.6329504393801723,
     0.25526001968021444,
     -0.18288754249261358,
     -0.3662819444126581,
     0.3781529944830861,
     -0.3522504639519164,
     0.1471353283979404,
     -0.48646808178241935,
     0.5274830920750896,
     -0.27151753857065686,
     -0.9165793830796265,
     0.952014301298652,
     -0.8062789514498242,
     1.0000000000000002,
     -0.6329504393801723,
     -0.3761268607187017,
     0.3800694326591232,
     -0.3522504639519164,
     -0.44322180731718314,
     0.5274830920750896,
     -0.9165793830796265,
     -0.8062789514498242,
     -0.3827370252108419,
     0.3800694326591313,
     -0.44322180731718386,
     -0.3827370252108419,
     -0.3083564524023646,
     0.357587981980497,
     -0.23073181134736157,
     -0.8062728178532474,
     0.21051176302361915,
     -0.3867581168969863,
     -0.31935159512027783,
     0.357587981980497,
     -0.8062728178532474,
     -0.31935159512027783,
     -0.26175209840558183
    ],
    [
     -0.3621800847574949,
     0.3390016358777801,
     -0.3413594104271409,
     0.4389209194023832,
     -0.5053474732637102,
     -0.2249925840142481,
     0.25337467689921606,
     -0.41721619733779375,
     0.39041581220210825,
     0.6866217777756652,
     -0.4024874035809109,
     0.7247296616965639,
     0.8308252527123697,
     -0.6329504393801728,
     -0.759197222044425,
     0.9999999999999999,
     -0.7558940754222762,
     0.7493106906991192,
     -0.33770282769848337,
     0.32905626380316083,
     -0.34056650503119934,
     0.4389209194023832,
     -0.28698799949217385,
     0.2391508022960028,
     -0.41721619733779375,
     0.6866217777756652,
     -0.4024874035809109,
     0.0965575792369713,
     -0.6329504393801728,
     0.9999999999999999,
     -0.321010719857909,
     0.3220524624260917,
     -0.34056650503119934,
     -0.3264258965704546,
     0.2391508022960028,
     0.6866217777756652,
     0.0965575792369713,
     -0.3093424819237107,
     0.32205246242608876,
     -0.3264258965704529,
     -0.3093424819237107,
     -0.4253920090100234,
     0.3796382059479814,
     -0.3344904639849184,
     0.09654901838483856,
     0.38463964837218295,
     0.8399860846209067,
     -0.40784863001416555,
     0.3796382059479814,
     0.09654901838483856,
     -0.40784863001416555,
     -0.4686151477043223
    ],
    [
     0.9969215663422791,
     -0.9965526645968666,
     0.9861895920378903,
     -0.9145625488889348,
     0.816270537588969,
     0.9500481117309049,
     -0.9704677218254896,
     0.9238231458303076,
     -0.677396620139718,
     0.3107749670453265,
     -0.6004523608763679,
     -0.5696336242372582,
     -0.08747300900813902,
     -0.3761268607187029,
     0.7916034320654903,
     -0.3210107198579093,
     0.6089803576517426,
     -0.6535700153232752,
     0.9995877482726807,
     -0.9984739740112091,
     0.9903257676136925,
     -0.9145625488889348,
     0.9672935422966131,
     -0.9701315820690297,
     0.9238231458303076,
     0.3107749670453265,
     -0.6004523608763679,
     0.77635267281576,
     -0.3761268607187029,
     -0.3210107198579093,
     1.0,
     -0.999297143412654,
     0.9903257676136925,
     0.9751567557607245,
     -0.9701315820690297,
     0.3107749670453265,
     0.77635267281576,
     0.9998038694970643,
     -0.9992971434126542,
     0.9751567557607246,
     0.9998038694970643,
     0.9763555656025379,
     -0.9776330445358097,
     0.9164319379312237,
     0.7763563712447635,
     -0.7391928877013956,
     -0.5919758852642488,
     0.9879468899014107,
     -0.9776330445358097,
     0.7763563712447635,
     0.9879468899014107,
     0.9051194591691539
    ],
    [
     -0.9983412774732472,
     0.9987758042386404,
     -0.9908670431347708,
     0.9235890590532954,
     -0.8279323015193866,
     -0.9490648181607756,
     0.9749757060570196,
     -0.9358962819761546,
     0.6985699410278713,
     -0.30462565737550557,
     0.605972097641261,
     0.5575020014317434,
     0.08358377239011264,
     0.38006943265912385,
     -0.7983403416364754,
     0.32205246242609137,
     -0.5981438174581437,
     0.6441438040429199,
     -0.999633402206457,
     0.9997967135850793,
     -0.9943673218812273,
     0.9235890590532954,
     -0.9664269047617495,
     0.9733830612549482,
     -0.9358962819761546,
     -0.30462565737550557,
     0.605972097641261,
     -0.7748980121940988,
     0.38006943265912385,
     0.32205246242609137,
     -0.999297143412653,
     1.0,
     -0.9943673218812273,
     -0.9743692532846899,
     0.9733830612549482,
     -0.30462565737550557,
     -0.7748980121940988,
     -0.998585038049635,
     1.0000000000000018,
     -0.9743692532846897,
     -0.998585038049635,
     -0.9815733899523561,
     0.983831910331777,
     -0.9258694652801636,
     -0.7749015723545072,
     0.7596401961990212,
     0.5868230972324526,
     -0.9912864523419337,
     0.983831910331777,
     -0.7749015723545072,
     -0.9912864523419337,
     -0.9163336148071396
    ],
    [
     0.9955268196527427,
     -0.9971025557642915,
     0.999447763831705,
     -0.9555166127343528,
     0.8755926802954973,
     0.9251005496218493,
     -0.9695582406151355,
     0.9652833535814329,
     -0.7664232336953113,
     0.2540682867493515,
     -0.5813288677945606,
     -0.5363712657323724,
     -0.1085374400165217,
     -0.3522504639519133,
     0.8255982838932074,
     -0.3405665050312005,
     0.5796841040912293,
     -0.6235797559625469,
     0.9928638360868506,
     -0.9957762536504761,
     1.0,
     -0.9555166127343528,
     0.9458923651237101,
     -0.9638580389596142,
     0.9652833535814329,
     0.2540682867493515,
     -0.5813288677945606,
     0.7366022842074068,
     -0.3522504639519133,
     -0.3405665050312005,
     0.9903257676136914,
     -0.9943673218812259,
     1.0,
     0.9561439985297238,
     -0.9638580389596142,
     0.2540682867493515,
     0.7366022842074068,
     0.9880991939957765,
     -0.9943673218812275,
     0.9561439985297225,
     0.9880991939957765,
     0.9897825787012312,
     -0.99260064155615,
     0.9570181631667511,
     0.7366054540333711,
     -0.8112265601171492,
     -0.5893912090227341,
     0.9942740768730357,
     -0.99260064155615,
     0.7366054540333711,
     0.9942740768730357,
     0.9414262935801204
    ],
    [
     0.9742813581167169,
     -0.9738602530578336,
     0.9461255926959665,
     -0.8374345080301462,
     0.7157943217755279,
     0.9911407095221292,
     -0.9847125813186713,
     0.8851039403255664,
     -0.5798400770091544,
     0.376615383296515,
     -0.661124671818039,
     -0.59007188203995,
     -0.02779990466942468,
     -0.44322180731718325,
     0.7641556199608704,
     -0.326425896570454,
     0.6302672451020378,
     -0.6764489858780016,
     0.9757639639712559,
     -0.9744499051643124,
     0.9561439985297244,
     -0.8374345080301462,
     0.9986184351517813,
     -0.9888211294258165,
     0.8851039403255664,
     0.376615383296515,
     -0.661124671818039,
     0.8608389232236823,
     -0.44322180731718325,
     -0.326425896570454,
     0.9751567557607256,
     -0.9743692532846897,
     0.9561439985297244,
     1.0,
     -0.9888211294258165,
     0.376615383296515,
     0.8608389232236823,
     0.9742693524674494,
     -0.9743692532846926,
     1.000000000000001,
     0.9742693524674494,
     0.9573019558824317,
     -0.9610913614875496,
     0.8322135893543021,
     0.8608433918194985,
     -0.6897182025653643,
     -0.581293933501041,
     0.9688441698660251,
     -0.9610913614875496,
     0.8608433918194985,
     0.9688441698660251,
     0.8868739534860687
    ],
    [
     -0.971550555730012,
     0.9757830237335932,
     -0.9560995367627098,
     0.8516768690456873,
     -0.7305232421710929,
     -0.9881392194554435,
     0.9988999338086196,
     -0.9094223141402766,
     0.6326780939291515,
     -0.4293657982653069,
     0.7336351557160306,
     0.4940605176242478,
     -0.06140542609957901,
     0.5274830920750935,
     -0.7359422719303187,
     0.2391508022960014,
     -0.5367293551423632,
     0.5918921918441203,
     -0.9712882284373984,
     0.9746491295959118,
     -0.9638580389596174,
     0.8516768690456873,
     -0.9906511243657528,
     0.9999999999999998,
     -0.9094223141402766,
     -0.4293657982653069,
     0.7336351557160306,
     -0.8821683529216857,
     0.5274830920750935,
     0.2391508022960014,
     -0.9701315820690309,
     0.9733830612549479,
     -0.9638580389596174,
     -0.9888211294258181,
     0.9999999999999998,
     -0.4293657982653069,
     -0.8821683529216857,
     -0.9688675982354467,
     0.9733830612549514,
     -0.9888211294258177,
     -0.9688675982354467,
     -0.959454274347619,
     0.9706487824257652,
     -0.8593580374853227,
     -0.8821714215562857,
     0.7412447680576102,
     0.4981230630318365,
     -0.9668306296754169,
     0.9706487824257652,
     -0.8821714215562857,
     -0.9668306296754169,
     -0.9026454671496978
    ],
    [
     0.2637308401476374,
     -0.28412352417708386,
     0.23877355162950428,
     -0.021185936100375682,
     -0.1556560300583726,
     0.4815444685201518,
     -0.401429132920039,
     0.09453566659903521,
     0.1912258359360213,
     0.9999999999999999,
     -0.8355425850334894,
     0.13804288358862316,
     0.7283631158071477,
     -0.9165793830796194,
     -0.21782525218408402,
     0.6866217777756634,
     -0.15408398229734055,
     0.10972412833473205,
     0.2932384733362816,
     -0.2963589614280727,
     0.2540682867493509,
     -0.021185936100375682,
     0.4189292729783543,
     -0.4293657982653004,
     0.09453566659903521,
     0.9999999999999999,
     -0.8355425850334894,
     0.7390183320185728,
     -0.9165793830796194,
     0.6866217777756634,
     0.31077496704532365,
     -0.3046256573755021,
     0.2540682867493509,
     0.37661538329651023,
     -0.4293657982653004,
     0.9999999999999999,
     0.7390183320185728,
     0.3227220804432848,
     -0.30462565737550623,
     0.37661538329651073,
     0.3227220804432848,
     0.17828319370071627,
     -0.22682166449707858,
     0.11087775346426866,
     0.7390147378559125,
     0.07486705795110869,
     0.31745969695057313,
     0.21317387598749943,
     -0.22682166449707858,
     0.7390147378559125,
     0.21317387598749943,
     0.05755429763316006
    ],
    [
     0.7621674896982263,
     -0.7711082104623177,
     0.71861653627662,
     -0.5208884118571708,
     0.3428649029759044,
     0.9207995878619878,
     -0.8676895426359543,
     0.6341073423696834,
     -0.272710304471197,
     0.7390183320185774,
     -0.90930233260942,
     -0.28393458237224134,
     0.42310148597639957,
     -0.8062789514498205,
     0.38986072133190475,
     0.09655757923697046,
     0.3169232698287872,
     -0.38164203019291004,
     0.7713344381069545,
     -0.7735824085435715,
     0.736602284207412,
     -0.5208884118571708,
     0.8863897698463362,
     -0.882168352921679,
     0.6341073423696834,
     0.7390183320185774,
     -0.90930233260942,
     0.9999999999999999,
     -0.8062789514498205,
     0.09655757923697046,
     0.7763526728157584,
     -0.7748980121940979,
     0.736602284207412,
     0.8608389232236809,
     -0.882168352921679,
     0.7390183320185774,
     0.9999999999999999,
     0.7794411496788647,
     -0.7748980121941066,
     0.8608389232236835,
     0.7794411496788647,
     0.726642545176508,
     -0.7520827815783511,
     0.551509791278273,
     0.999999999503801,
     -0.460540115676029,
     -0.1809641852628078,
     0.7416654932027942,
     -0.7520827815783511,
     0.999999999503801,
     0.7416654932027942,
     0.652602848407378
    ],
    [
     0.9951840757011342,
     -0.9949093654611043,
     0.9837629152640046,
     -0.9091913663366507,
     0.8087947329546883,
     0.9501740473262111,
     -0.9685279389352177,
     0.9170294407091568,
     -0.6669212455409931,
     0.32272208044328754,
     -0.6048939389617355,
     -0.567517360792118,
     -0.08040643697680377,
     -0.38273702521084374,
     0.7824997178787106,
     -0.3093424819237107,
     0.6058299050928176,
     -0.6507436462504175,
     0.9988230843625396,
     -0.9973820987316427,
     0.9880991939957784,
     -0.9091913663366507,
     0.9668051719251957,
     -0.9688675982354464,
     0.9170294407091568,
     0.32272208044328754,
     -0.6048939389617355,
     0.7794411496788676,
     -0.38273702521084374,
     -0.3093424819237107,
     0.9998038694970648,
     -0.9985850380496354,
     0.9880991939957784,
     0.9742693524674506,
     -0.9688675982354464,
     0.32272208044328754,
     0.7794411496788676,
     1.0,
     -0.9985850380496353,
     0.9742693524674503,
     1.0,
     0.9719386940212151,
     -0.9735578645431151,
     0.9125438030488074,
     0.7794448311772889,
     -0.7285624850011049,
     -0.5862828886213163,
     0.9846875040653271,
     -0.9735578645431151,
     0.7794448311772889,
     0.9846875040653271,
     0.8970481016478501
    ],
    [
     -0.9983412774732449,
     0.9987758042386391,
     -0.9908670431347686,
     0.9235890590532938,
     -0.827932301519385,
     -0.9490648181607738,
     0.9749757060570182,
     -0.9358962819761532,
     0.69856994102787,
     -0.30462565737550484,
     0.6059720976412604,
     0.5575020014317429,
     0.08358377239011248,
     0.38006943265912346,
     -0.7983403416364739,
     0.32205246242609087,
     -0.5981438174581429,
     0.6441438040429189,
     -0.9996334022064556,
     0.9997967135850777,
     -0.9943673218812257,
     0.9235890590532938,
     -0.9664269047617479,
     0.9733830612549462,
     -0.9358962819761532,
     -0.30462565737550484,
     0.6059720976412604,
     -0.7748980121940977,
     0.38006943265912346,
     0.32205246242609087,
     -0.9992971434126516,
     0.9999999999999983,
     -0.9943673218812257,
     -0.9743692532846888,
     0.9733830612549462,
     -0.30462565737550484,
     -0.7748980121940977,
     -0.9985850380496338,
     1.0,
     -0.9743692532846876,
     -0.9985850380496338,
     -0.9815733899523544,
     0.9838319103317761,
     -0.9258694652801619,
     -0.7749015723545061,
     0.7596401961990199,
     0.5868230972324517,
     -0.9912864523419321,
     0.9838319103317761,
     -0.7749015723545061,
     -0.9912864523419321,
     -0.9163336148071382
    ],
    [
     0.9742813581167156,
     -0.9738602530578319,
     0.9461255926959659,
     -0.8374345080301451,
     0.7157943217755272,
     0.9911407095221275,
     -0.9847125813186706,
     0.8851039403255648,
     -0.5798400770091534,
     0.37661538329651406,
     -0.6611246718180384,
     -0.5900718820399489,
     -0.027799904669424703,
     -0.4432218073171823,
     0.7641556199608701,
     -0.32642589657045346,
     0.6302672451020371,
     -0.6764489858780006,
     0.9757639639712543,
     -0.9744499051643107,
     0.9561439985297234,
     -0.8374345080301451,
     0.9986184351517795,
     -0.9888211294258155,
     0.8851039403255648,
     0.37661538329651406,
     -0.6611246718180384,
     0.8608389232236809,
     -0.4432218073171823,
     -0.32642589657045346,
     0.9751567557607244,
     -0.9743692532846889,
     0.9561439985297234,
     0.9999999999999983,
     -0.9888211294258155,
     0.37661538329651406,
     0.8608389232236809,
     0.9742693524674486,
     -0.9743692532846914,
     0.9999999999999999,
     0.9742693524674486,
     0.9573019558824306,
     -0.9610913614875484,
     0.8322135893543012,
     0.8608433918194969,
     -0.6897182025653638,
     -0.5812939335010402,
     0.9688441698660241,
     -0.9610913614875484,
     0.8608433918194969,
     0.9688441698660241,
     0.886873953486068
    ],
    [
     0.9951840757011342,
     -0.9949093654611043,
     0.9837629152640046,
     -0.9091913663366507,
     0.8087947329546883,
     0.9501740473262111,
     -0.9685279389352177,
     0.9170294407091568,
     -0.6669212455409931,
     0.32272208044328754,
     -0.6048939389617355,
     -0.567517360792118,
     -0.08040643697680377,
     -0.38273702521084374,
     0.7824997178787106,
     -0.3093424819237107,
     0.6058299050928176,
     -0.6507436462504175,
     0.9988230843625396,
     -0.9973820987316427,
     0.9880991939957784,
     -0.9091913663366507,
     0.9668051719251957,
     -0.9688675982354464,
     0.9170294407091568,
     0.32272208044328754,
     -0.6048939389617355,
     0.7794411496788676,
     -0.38273702521084374,
     -0.3093424819237107,
     0.9998038694970648,
     -0.9985850380496354,
     0.9880991939957784,
     0.9742693524674506,
     -0.9688675982354464,
     0.32272208044328754,
     0.7794411496788676,
     1.0,
     -0.9985850380496353,
     0.9742693524674503,
     1.0,
     0.9719386940212151,
     -0.9735578645431151,
     0.9125438030488074,
     0.7794448311772889,
     -0.7285624850011049,
     -0.5862828886213163,
     0.9846875040653271,
     -0.9735578645431151,
     0.7794448311772889,
     0.9846875040653271,
     0.8970481016478501
    ],
    [
     0.9902828238773799,
     -0.9892381886534046,
     0.9881130246719789,
     -0.950191617681376,
     0.8769949625331288,
     0.9233886076184902,
     -0.9678749308316572,
     0.9767468352669048,
     -0.7815057233976074,
     0.1782831937007218,
     -0.5490247033452402,
     -0.5567001966787228,
     -0.1415976994003135,
     -0.3083564524023675,
     0.8617271147418397,
     -0.425392009010023,
     0.6082316502298413,
     -0.6514563465842285,
     0.9820786921345603,
     -0.9849878543681441,
     0.989782578701234,
     -0.950191617681376,
     0.9459173345973696,
     -0.9594542743476177,
     0.9767468352669048,
     0.1782831937007218,
     -0.5490247033452402,
     0.7266425451765108,
     -0.3083564524023675,
     -0.425392009010023,
     0.9763555656025383,
     -0.9815733899523559,
     0.989782578701234,
     0.9573019558824324,
     -0.9594542743476177,
     0.1782831937007218,
     0.7266425451765108,
     0.971938694021215,
     -0.9815733899523593,
     0.9573019558824323,
     0.971938694021215,
     1.0,
     -0.9978045832177342,
     0.9374385337281755,
     0.72664587473652,
     -0.846834303656409,
     -0.6188994943087143,
     0.9976130883009977,
     -0.9978045832177342,
     0.72664587473652,
     0.9976130883009977,
     0.9739047256735638
    ],
    [
     -0.9902760993271676,
     0.9914866006223358,
     -0.9909912128193095,
     0.9465278592683266,
     -0.8675492887955721,
     -0.9329329188987617,
     0.9784033091811625,
     -0.9779307574669095,
     0.7792336071720815,
     -0.22682166449708133,
     0.591187064427643,
     0.53181943224606,
     0.10021377024579115,
     0.35758798198049974,
     -0.8447328923380465,
     0.37963820594798176,
     -0.5814123528511469,
     0.6281433857854432,
     -0.9828599228403535,
     0.9872429223568202,
     -0.992600641556152,
     0.9465278592683266,
     -0.951991657675099,
     0.9706487824257614,
     -0.9779307574669095,
     -0.22682166449708133,
     0.591187064427643,
     -0.752082781578353,
     0.35758798198049974,
     0.37963820594798176,
     -0.9776330445358096,
     0.9838319103317776,
     -0.992600641556152,
     -0.9610913614875498,
     0.9706487824257614,
     -0.22682166449708133,
     -0.752082781578353,
     -0.9735578645431143,
     0.983831910331781,
     -0.9610913614875498,
     -0.9735578645431143,
     -0.9978045832177338,
     1.0,
     -0.9406738370189333,
     -0.752085873965473,
     0.8457732819822421,
     0.5902672349039746,
     -0.9962025429306242,
     1.0,
     -0.752085873965473,
     -0.9962025429306242,
     -0.9692041256267246
    ],
    [
     0.9289135824551283,
     -0.9329596124898765,
     0.9661270072872243,
     -0.9920080008067172,
     0.9614711991664574,
     0.7818032083459708,
     -0.8740425654565398,
     0.9655045413402529,
     -0.8881552875085362,
     0.11087775346426952,
     -0.4505296831692849,
     -0.452546692252531,
     -0.19359197217251012,
     -0.23073181134736087,
     0.8290994700457025,
     -0.3344904639849189,
     0.4926911949902785,
     -0.5269940199969253,
     0.9214302844086126,
     -0.929033227044131,
     0.9570181631667509,
     -0.9920080008067172,
     0.8140364547107013,
     -0.8593580374853221,
     0.9655045413402529,
     0.11087775346426952,
     -0.4505296831692849,
     0.5515097912782743,
     -0.23073181134736087,
     -0.3344904639849189,
     0.9164319379312235,
     -0.9258694652801632,
     0.9570181631667509,
     0.8322135893543011,
     -0.8593580374853221,
     0.11087775346426952,
     0.5515097912782743,
     0.9125438030488067,
     -0.925869465280163,
     0.8322135893543005,
     0.9125438030488067,
     0.9374385337281751,
     -0.9406738370189329,
     1.0,
     0.551511887302478,
     -0.8607251289676323,
     -0.5632136628590094,
     0.9343709704750273,
     -0.9406738370189329,
     0.551511887302478,
     0.9343709704750273,
     0.9157037775420152
    ],
    [
     0.7621711193219969,
     -0.7711116529632299,
     0.7186195969345653,
     -0.520891262527094,
     0.3428675787058483,
     0.9208030129868642,
     -0.8676924489052855,
     0.6341098077186915,
     -0.2727109026091548,
     0.7390147378559165,
     -0.9092989983395781,
     -0.2839420579465134,
     0.42309383507513837,
     -0.8062728178532408,
     0.3898658502022561,
     0.09654901838483679,
     0.31693097792108654,
     -0.381648517226456,
     0.7713381585043433,
     -0.7735859217981126,
     0.7366054540333714,
     -0.520891262527094,
     0.886393835092534,
     -0.8821714215562781,
     0.6341098077186915,
     0.7390147378559165,
     -0.9092989983395781,
     0.9999999995038005,
     -0.8062728178532408,
     0.09654901838483679,
     0.7763563712447594,
     -0.7749015723545043,
     0.7366054540333714,
     0.8608433918194935,
     -0.8821714215562781,
     0.7390147378559165,
     0.9999999995038005,
     0.779444831177284,
     -0.7749015723545115,
     0.8608433918194969,
     0.779444831177284,
     0.7266458747365155,
     -0.7520858739654702,
     0.551511887302478,
     1.0,
     -0.4605401144640312,
     -0.18097248946945046,
     0.7416692737144587,
     -0.7520858739654702,
     1.0,
     0.7416692737144587,
     0.6526045827831254
    ],
    [
     -0.7813694709164181,
     0.7858926014570694,
     -0.8204445976540627,
     0.8741110731749517,
     -0.8728229331530976,
     -0.6488425374553937,
     0.7719053411339626,
     -0.9260182193915174,
     0.94996240999354,
     0.07486705795111083,
     0.43466405290624677,
     0.18582309528391927,
     0.059902441332117945,
     0.21051176302360067,
     -0.7440084299332103,
     0.3846396483721899,
     -0.2587445939575815,
     0.3212527497427052,
     -0.7540891211790334,
     0.7705654380391204,
     -0.8112265601171453,
     0.8741110731749517,
     -0.6750107899900989,
     0.7412447680575912,
     -0.9260182193915174,
     0.07486705795111083,
     0.43466405290624677,
     -0.460540115676006,
     0.21051176302360067,
     0.3846396483721899,
     -0.7391928877013894,
     0.75964019619901,
     -0.8112265601171453,
     -0.6897182025653488,
     0.7412447680575912,
     0.07486705795111083,
     -0.460540115676006,
     -0.7285624850010962,
     0.759640196199021,
     -0.6897182025653522,
     -0.7285624850010962,
     -0.8468343036563951,
     0.8457732819822316,
     -0.8607251289676301,
     -0.4605401144640147,
     1.0000000000000002,
     0.3598630797697496,
     -0.8122376043835956,
     0.8457732819822316,
     -0.4605401144640147,
     -0.8122376043835956,
     -0.9318039229596121
    ],
    [
     -0.6069890324812648,
     0.5896765309589885,
     -0.5889689781285379,
     0.6298605657825653,
     -0.6392301964221536,
     -0.49277211067679,
     0.4969206409761245,
     -0.5675728260368179,
     0.406572506780255,
     0.3174596969505723,
     -0.17026758393025826,
     0.9597031204406512,
     0.8145563805876432,
     -0.38675811689697903,
     -0.8835139705071149,
     0.8399860846209037,
     -0.963118651080909,
     0.9453647210010683,
     -0.5998167941762876,
     0.58815969620392,
     -0.5893912090227357,
     0.6298605657825653,
     -0.547505556025829,
     0.49812306303184356,
     -0.5675728260368179,
     0.3174596969505723,
     -0.17026758393025826,
     -0.18096418526281585,
     -0.38675811689697903,
     0.8399860846209037,
     -0.5919758852642518,
     0.5868230972324563,
     -0.5893912090227357,
     -0.5812939335010471,
     0.49812306303184356,
     0.3174596969505723,
     -0.18096418526281585,
     -0.5862828886213199,
     0.5868230972324499,
     -0.5812939335010444,
     -0.5862828886213199,
     -0.6188994943087203,
     0.5902672349039791,
     -0.5632136628590109,
     -0.18097248946945557,
     0.3598630797697475,
     0.9999999999999998,
     -0.6284298365976192,
     0.5902672349039791,
     -0.18097248946945557,
     -0.6284298365976192,
     -0.5665696196799531
    ],
    [
     0.9969575821540855,
     -0.995857489617613,
     0.9917581059931386,
     -0.9441185097432657,
     0.8636116694668398,
     0.9361563763327844,
     -0.9724442617440873,
     0.9643717568088183,
     -0.7500692024587038,
     0.2131738759875013,
     -0.5575791086391513,
     -0.5784352998941743,
     -0.1415170648654275,
     -0.3193515951202769,
     0.8520034670398748,
     -0.40784863001416666,
     0.625330708914783,
     -0.6667815252733912,
     0.991983907694023,
     -0.993442755946146,
     0.9942740768730358,
     -0.9441185097432657,
     0.9579689371625716,
     -0.9668306296754133,
     0.9643717568088183,
     0.2131738759875013,
     -0.5575791086391513,
     0.7416654932027961,
     -0.3193515951202769,
     -0.40784863001416666,
     0.9879468899014089,
     -0.9912864523419327,
     0.9942740768730358,
     0.968844169866023,
     -0.9668306296754133,
     0.2131738759875013,
     0.7416654932027961,
     0.9846875040653251,
     -0.9912864523419351,
     0.9688441698660224,
     0.9846875040653251,
     0.9976130883009949,
     -0.996202542930623,
     0.9343709704750268,
     0.7416692737144583,
     -0.8122376043836018,
     -0.6284298365976168,
     1.0,
     -0.996202542930623,
     0.7416692737144583,
     1.0,
     0.9559083368125304
    ],
    [
     -0.9902760993271676,
     0.9914866006223358,
     -0.9909912128193095,
     0.9465278592683266,
     -0.8675492887955721,
     -0.9329329188987617,
     0.9784033091811625,
     -0.9779307574669095,
     0.7792336071720815,
     -0.22682166449708133,
     0.591187064427643,
     0.53181943224606,
     0.10021377024579115,
     0.35758798198049974,
     -0.8447328923380465,
     0.37963820594798176,
     -0.5814123528511469,
     0.6281433857854432,
     -0.9828599228403535,
     0.9872429223568202,
     -0.992600641556152,
     0.9465278592683266,
     -0.951991657675099,
     0.9706487824257614,
     -0.9779307574669095,
     -0.22682166449708133,
     0.591187064427643,
     -0.752082781578353,
     0.35758798198049974,
     0.37963820594798176,
     -0.9776330445358096,
     0.9838319103317776,
     -0.992600641556152,
     -0.9610913614875498,
     0.9706487824257614,
     -0.22682166449708133,
     -0.752082781578353,
     -0.9735578645431143,
     0.983831910331781,
     -0.9610913614875498,
     -0.9735578645431143,
     -0.9978045832177338,
     1.0,
     -0.9406738370189333,
     -0.752085873965473,
     0.8457732819822421,
     0.5902672349039746,
     -0.9962025429306242,
     1.0,
     -0.752085873965473,
     -0.9962025429306242,
     -0.9692041256267246
    ],
    [
     0.7621711193219969,
     -0.7711116529632299,
     0.7186195969345653,
     -0.520891262527094,
     0.3428675787058483,
     0.9208030129868642,
     -0.8676924489052855,
     0.6341098077186915,
     -0.2727109026091548,
     0.7390147378559165,
     -0.9092989983395781,
     -0.2839420579465134,
     0.42309383507513837,
     -0.8062728178532408,
     0.3898658502022561,
     0.09654901838483679,
     0.31693097792108654,
     -0.381648517226456,
     0.7713381585043433,
     -0.7735859217981126,
     0.7366054540333714,
     -0.520891262527094,
     0.886393835092534,
     -0.8821714215562781,
     0.6341098077186915,
     0.7390147378559165,
     -0.9092989983395781,
     0.9999999995038005,
     -0.8062728178532408,
     0.09654901838483679,
     0.7763563712447594,
     -0.7749015723545043,
     0.7366054540333714,
     0.8608433918194935,
     -0.8821714215562781,
     0.7390147378559165,
     0.9999999995038005,
     0.779444831177284,
     -0.7749015723545115,
     0.8608433918194969,
     0.779444831177284,
     0.7266458747365155,
     -0.7520858739654702,
     0.551511887302478,
     1.0,
     -0.4605401144640312,
     -0.18097248946945046,
     0.7416692737144587,
     -0.7520858739654702,
     1.0,
     0.7416692737144587,
     0.6526045827831254
    ],
    [
     0.9969575821540855,
     -0.995857489617613,
     0.9917581059931386,
     -0.9441185097432657,
     0.8636116694668398,
     0.9361563763327844,
     -0.9724442617440873,
     0.9643717568088183,
     -0.7500692024587038,
     0.2131738759875013,
     -0.5575791086391513,
     -0.5784352998941743,
     -0.1415170648654275,
     -0.3193515951202769,
     0.8520034670398748,
     -0.40784863001416666,
     0.625330708914783,
     -0.6667815252733912,
     0.991983907694023,
     -0.993442755946146,
     0.9942740768730358,
     -0.9441185097432657,
     0.9579689371625716,
     -0.9668306296754133,
     0.9643717568088183,
     0.2131738759875013,
     -0.5575791086391513,
     0.7416654932027961,
     -0.3193515951202769,
     -0.40784863001416666,
     0.9879468899014089,
     -0.9912864523419327,
     0.9942740768730358,
     0.968844169866023,
     -0.9668306296754133,
     0.2131738759875013,
     0.7416654932027961,
     0.9846875040653251,
     -0.9912864523419351,
     0.9688441698660224,
     0.9846875040653251,
     0.9976130883009949,
     -0.996202542930623,
     0.9343709704750268,
     0.7416692737144583,
     -0.8122376043836018,
     -0.6284298365976168,
     1.0,
     -0.996202542930623,
     0.7416692737144583,
     1.0,
     0.9559083368125304
    ],
    [
     0.9347336723403858,
     -0.9339067683656332,
     0.9425953880292554,
     -0.9379025686059045,
     0.8912171900690995,
     0.8500835174853212,
     -0.9200063838417706,
     0.9842696564272425,
     -0.8583058290121474,
     0.05755429763316726,
     -0.5022741021200514,
     -0.46636707807576794,
     -0.13705682762216734,
     -0.2617520984055818,
     0.8644391048677976,
     -0.46861514770432344,
     0.531387169178784,
     -0.5789751438318473,
     0.9161902022627205,
     -0.9237674838170384,
     0.9414262935801243,
     -0.9379025686059045,
     0.8742014857813946,
     -0.9026454671496914,
     0.9842696564272425,
     0.05755429763316726,
     -0.5022741021200514,
     0.652602848407376,
     -0.2617520984055818,
     -0.46861514770432344,
     0.9051194591691533,
     -0.9163336148071382,
     0.9414262935801243,
     0.886873953486064,
     -0.9026454671496914,
     0.05755429763316726,
     0.652602848407376,
     0.8970481016478474,
     -0.9163336148071454,
     0.8868739534860675,
     0.8970481016478474,
     0.9739047256735596,
     -0.9692041256267209,
     0.9157037775420148,
     0.652604582783125,
     -0.9318039229596263,
     -0.5665696196799453,
     0.95590833681253,
     -0.9692041256267209,
     0.652604582783125,
     0.95590833681253,
     1.0000000000000002
    ]
   ]
  }
 },
 "sigma_SM_err_syst_fb": 1.4338697166667302e-05,
 "sigma_SM_err_total_fb": 1.4358552813651227e-05,
 "provenance": {
  "values_and_errors": {
   "file": "scal_long/coeffs_13600.json",
   "n_runs": 4
  },
  "correlations": {
   "file": "scal_short/coeffs_13600.json",
   "n_runs": 30
  },
  "note": "Central values and MC uncertainties from the first set of runs; correlation matrices from the second, independent set of runs.",
  "systematic": "err_syst = max_i |x_long - x_i| over hhh_mid_results/coeffs_13600.json, scal_short/coeffs_13600.json"
 },
 "bins_values_runs": {
  "order": [
   "(1,1)",
   "(1,2)",
   "(1,3)",
   "(1,4)",
   "(1,5)",
   "(1,6)",
   "(1,7)",
   "(2,2)",
   "(2,3)",
   "(2,4)",
   "(2,5)",
   "(2,6)",
   "(2,7)",
   "(3,3)",
   "(3,4)",
   "(3,5)",
   "(3,6)",
   "(3,7)",
   "(4,4)",
   "(4,5)",
   "(4,6)",
   "(4,7)",
   "(5,5)",
   "(5,6)",
   "(5,7)",
   "(6,6)",
   "(6,7)",
   "(7,7)"
  ],
  "mean_fb": [
   0.13823707000000002,
   -0.1544792075,
   0.009225093475,
   0.004152582525,
   -0.69903078,
   0.064216837,
   0.016476175000000003,
   0.07724357025,
   -0.01957666125,
   -0.012454617500000001,
   0.66945676,
   -0.24203582499999998,
   -0.5465614025,
   0.0018617524499999999,
   0.002302628275,
   -0.07384934,
   0.044220994,
   0.09555335375,
   0.0008002747524999999,
   -0.05286830625,
   0.031851117750000005,
   0.08235974925,
   1.762560325,
   -1.0588502499999999,
   -2.8704586,
   0.33048689500000006,
   1.79948225,
   3.2801062500000002
  ],
  "per_run_fb": [
   [
    0.13824206,
    -0.15448867,
    0.0092265635,
    0.00415306,
    -0.69905525,
    0.064215959,
    0.016400428,
    0.077250159,
    -0.019578947,
    -0.012455444,
    0.6694918,
    -0.24205857,
    -0.54660402,
    0.0018620011,
    0.002302815,
    -0.073854061,
    0.044225386,
    0.095559906,
    0.00080029795,
    -0.052868954,
    0.031853302,
    0.082367897,
    1.7627357,
    -1.0589085,
    -2.870768,
    0.33053874,
    1.7999672,
    3.2823882
   ],
   [
    0.13824249,
    -0.15448891,
    0.0092268844,
    0.0041531777,
    -0.69905291,
    0.064224902,
    0.016468655,
    0.077248685,
    -0.019578738,
    -0.012455317,
    0.66947885,
    -0.24204835,
    -0.54657453,
    0.001861984,
    0.002302791,
    -0.073853587,
    0.044223975,
    0.095556841,
    0.0008003009,
    -0.052869434,
    0.03185228,
    0.082362138,
    1.7626124,
    -1.0588757,
    -2.8705203,
    0.33049783,
    1.7995392,
    3.2807267
   ],
   [
    0.13822996,
    -0.15446709,
    0.009224142,
    0.0041517189,
    -0.69900175,
    0.064199835,
    0.016446488,
    0.077238202,
    -0.019575136,
    -0.012453911,
    0.66943682,
    -0.24202368,
    -0.54656357,
    0.0018616036,
    0.0023024763,
    -0.07384481,
    0.044218235,
    0.095552182,
    0.00080025603,
    -0.052867444,
    0.031850727,
    0.082361876,
    1.7625523,
    -1.0588468,
    -2.8704907,
    0.33048629,
    1.7995486,
    3.2796355
   ],
   [
    0.13823377,
    -0.15447216,
    0.009222784,
    0.0041523735,
    -0.69901321,
    0.064226652,
    0.016589129,
    0.077237235,
    -0.019573824,
    -0.012453798,
    0.66941957,
    -0.2420127,
    -0.54650349,
    0.0018614211,
    0.0023024308,
    -0.073844902,
    0.04421638,
    0.095544486,
    0.00080024413,
    -0.052867393,
    0.031848162,
    0.082347086,
    1.7623409,
    -1.05877,
    -2.8700554,
    0.33042472,
    1.798874,
    3.2776746
   ]
  ],
  "cov_of_mean_fb2": [
   [
    9.643216666644306e-12,
    -1.7434799999980994e-11,
    2.6190410833307794e-12,
    1.036550416665307e-12,
    -4.220284999997104e-11,
    1.0652149999988331e-11,
    -4.836746333330674e-11,
    9.97286583331722e-12,
    -3.5724441666618773e-12,
    -1.3035908333319839e-12,
    4.658981666657235e-11,
    -2.8670541666642138e-11,
    -3.8292724999963585e-11,
    3.8729524999952967e-13,
    2.9549474999980194e-13,
    -7.785852499990914e-12,
    6.076315833325021e-12,
    7.432611666662334e-12,
    4.0970516666604185e-14,
    -1.5407499999999431e-12,
    2.477584166661738e-12,
    6.689319166660375e-12,
    1.6154399999979222e-10,
    -5.983008333329947e-11,
    -2.483874166664572e-10,
    4.3954441666616486e-11,
    3.5533716666631323e-10,
    2.1767705833316145e-09
   ],
   [
    -1.7434799999980994e-11,
    3.168153958333678e-11,
    -4.924340395834583e-12,
    -1.85257268749992e-12,
    7.682160833336429e-11,
    -1.723275916667643e-11,
    1.0216915666666535e-10,
    -1.8472446041657974e-11,
    6.688026041665468e-12,
    2.4120079166668637e-12,
    -8.746780833325737e-11,
    5.390740416667527e-11,
    7.604261041665885e-11,
    -7.281952916666337e-13,
    -5.482488958335846e-13,
    1.4337338333332667e-11,
    -1.1369316666663618e-11,
    -1.4377488125005664e-11,
    -7.632370208331551e-14,
    2.829647708337121e-12,
    -4.792563124995776e-12,
    -1.3645691041664648e-11,
    -3.1736535416652677e-10,
    1.1712387500004053e-10,
    4.982434999999425e-10,
    -8.684912916663694e-11,
    -7.186702083330985e-10,
    -4.2045195416668586e-09
   ],
   [
    2.6190410833307794e-12,
    -4.924340395834583e-12,
    9.672804422917918e-13,
    2.5602246520837846e-13,
    -1.1983623083332467e-11,
    5.552174166684171e-13,
    -2.978631170833558e-11,
    3.2153848354157047e-12,
    -1.2569340270830812e-12,
    -4.193799625000074e-13,
    1.6327749666661723e-11,
    -1.0069110625001496e-11,
    -1.815369227083507e-11,
    1.4059016624998794e-13,
    9.72152231250354e-14,
    -2.425473191665944e-12,
    2.089677866666416e-12,
    3.1226760229178655e-12,
    1.4122083770833002e-14,
    -4.917884770839791e-13,
    1.0408686895828713e-12,
    3.6231148437498813e-12,
    7.212168270831453e-11,
    -2.6652162916672608e-11,
    -1.221636483333257e-10,
    1.9997038458331318e-11,
    1.7970746708331051e-10,
    8.774537254167862e-10
   ],
   [
    1.036550416665307e-12,
    -1.85257268749992e-12,
    2.5602246520837846e-13,
    1.1431293729162902e-13,
    -4.466553250002404e-12,
    1.417719599999742e-12,
    -3.2178991083369173e-12,
    1.0125429395827266e-12,
    -3.531431979165811e-13,
    -1.3270042083334757e-13,
    4.572705166661298e-12,
    -2.8030970416674106e-12,
    -3.1996003125008147e-12,
    3.786232874999579e-14,
    2.9877749375013944e-14,
    -8.018118250000003e-13,
    6.015391333331393e-13,
    6.724661354170979e-13,
    4.1007209791641876e-15,
    -1.5967048125015117e-13,
    2.2416283541641054e-13,
    5.101910479168839e-13,
    1.3960568124998619e-11,
    -5.226157083337009e-12,
    -2.0084131666676e-11,
    3.73179604166657e-12,
    2.794038791667348e-11,
    1.9780645958340745e-10
   ],
   [
    -4.220284999997104e-11,
    7.682160833336429e-11,
    -1.1983623083332467e-11,
    -4.466553250002404e-12,
    1.866636333334623e-10,
    -3.984269166677979e-11,
    2.6189457166624735e-10,
    -4.513056416664757e-11,
    1.6334939166660894e-11,
    5.884391666667232e-12,
    -2.1488058333312222e-10,
    1.3271866666666973e-10,
    1.906634916664764e-10,
    -1.7793001666661446e-12,
    -1.337644583333911e-12,
    3.491587833333519e-11,
    -2.7883626666656415e-11,
    -3.561072249999231e-11,
    -1.856532083332735e-13,
    6.8237058333429394e-12,
    -1.187043249998321e-11,
    -3.4416019166617483e-11,
    -7.943424166657409e-10,
    2.9156099999989064e-10,
    1.2573999999986687e-09,
    -2.183847166664343e-10,
    -1.8239868333309428e-09,
    -1.0496653166662595e-08
   ],
   [
    1.0652149999988331e-11,
    -1.723275916667643e-11,
    5.552174166684171e-13,
    1.417719599999742e-12,
    -3.984269166677979e-11,
    3.76014448333347e-11,
    1.349365791666119e-10,
    5.379670333330389e-12,
    -1.0688993333346087e-12,
    -7.403600833349581e-13,
    1.0115896666579607e-11,
    -5.0467858333593295e-12,
    4.473399166664246e-11,
    7.730695833346038e-14,
    1.4950786666703895e-13,
    -5.297258916677643e-12,
    1.8173080833337923e-12,
    -3.728589749992892e-12,
    1.7356024166603183e-14,
    -1.1852504166667039e-12,
    -1.2426150000041476e-12,
    -1.2361438166659611e-11,
    -1.4593414166649149e-10,
    4.790717499994667e-11,
    3.564345749997266e-10,
    -4.644087916665146e-11,
    -5.887117333330615e-10,
    -1.0718813416646507e-09
   ],
   [
    -4.836746333330674e-11,
    1.0216915666666535e-10,
    -2.978631170833558e-11,
    -3.2178991083369173e-12,
    2.6189457166624735e-10,
    1.349365791666119e-10,
    1.6195068745000077e-09,
    -9.114712974999253e-11,
    3.866287541666036e-11,
    1.1621422749994072e-11,
    -5.357576800002335e-10,
    3.3904717916667063e-10,
    8.277218058333142e-10,
    -4.465345458333391e-12,
    -2.7634549916667527e-12,
    6.302889741661188e-11,
    -6.619677224999731e-11,
    -1.2411662433335389e-10,
    -4.0474077000042424e-13,
    1.1258618666695514e-11,
    -4.1371174583343556e-11,
    -1.773860489166418e-10,
    -3.1852022833320323e-09,
    1.1304820916668912e-09,
    5.866342608332753e-09,
    -9.178573941666375e-10,
    -8.986314549999211e-09,
    -3.651717412500016e-08
   ],
   [
    9.97286583331722e-12,
    -1.8472446041657974e-11,
    3.2153848354157047e-12,
    1.0125429395827266e-12,
    -4.513056416664757e-11,
    5.379670333330389e-12,
    -9.114712974999253e-11,
    1.1543816229156644e-11,
    -4.320408645830522e-12,
    -1.500647958332556e-12,
    5.72087899999439e-11,
    -3.546861791665727e-11,
    -5.859953479164904e-11,
    4.767385124997605e-13,
    3.4412294374996126e-13,
    -8.771820333327171e-12,
    7.352225416661905e-12,
    1.0289767437499943e-11,
    4.842405895830939e-14,
    -1.7042052291682131e-12,
    3.429929520830304e-12,
    1.1225772979162933e-11,
    2.379204229165079e-10,
    -8.674077916666739e-11,
    -3.9468260833322085e-10,
    6.622212458330446e-11,
    5.819776458331195e-10,
    3.0117382541659968e-09
   ],
   [
    -3.5724441666618773e-12,
    6.688026041665468e-12,
    -1.2569340270830812e-12,
    -3.531431979165811e-13,
    1.6334939166660894e-11,
    -1.0688993333346087e-12,
    3.866287541666036e-11,
    -4.320408645830522e-12,
    1.659493229165803e-12,
    5.62047874999803e-13,
    -2.1824908333318323e-11,
    1.3511353749997992e-11,
    2.3806812291661194e-11,
    -1.8469828749992753e-13,
    -1.2973596875000364e-13,
    3.2593400833313867e-12,
    -2.7940868333320377e-12,
    -4.097182270833591e-12,
    -1.8563807291660896e-14,
    6.440762291673469e-13,
    -1.365712104165666e-12,
    -4.689128062498441e-12,
    -9.531782291661111e-11,
    3.491247083333297e-11,
    1.6086376666661813e-10,
    -2.654523041665678e-11,
    -2.3760852916657964e-10,
    -1.1768080958331635e-09
   ],
   [
    -1.3035908333319839e-12,
    2.4120079166668637e-12,
    -4.193799625000074e-13,
    -1.3270042083334757e-13,
    5.884391666667232e-12,
    -7.403600833349581e-13,
    1.1621422749994072e-11,
    -1.500647958332556e-12,
    5.62047874999803e-13,
    1.9526041666664145e-13,
    -7.414777499994396e-12,
    4.5909466666664155e-12,
    7.527833749996803e-12,
    -6.201519166665242e-14,
    -4.477962083334463e-14,
    1.1425057499996772e-12,
    -9.538003333329709e-13,
    -1.3291440416667348e-12,
    -6.31545791666563e-15,
    2.2348454166697784e-13,
    -4.430482083329501e-13,
    -1.440002541665847e-12,
    -3.057186249997717e-11,
    1.1179016666666274e-11,
    5.055183333330803e-11,
    -8.48989749999503e-12,
    -7.435269166661845e-11,
    -3.871132083332419e-10
   ],
   [
    4.658981666657235e-11,
    -8.746780833325737e-11,
    1.6327749666661723e-11,
    4.572705166661298e-12,
    -2.1488058333312222e-10,
    1.0115896666579607e-11,
    -5.357576800002335e-10,
    5.72087899999439e-11,
    -2.1824908333318323e-11,
    -7.414777499994396e-12,
    2.91372449999754e-10,
    -1.8132100833327654e-10,
    -3.244874666666732e-10,
    2.4265509166654753e-12,
    1.7093263333328225e-12,
    -4.288479083328995e-11,
    3.7196257499974654e-11,
    5.498170916667482e-11,
    2.4188467499990155e-13,
    -8.23051583334017e-12,
    1.8327176666657055e-11,
    6.390029333333965e-11,
    1.301325916666129e-09,
    -4.713800833334465e-10,
    -2.2132719166667976e-09,
    3.652129083332893e-10,
    3.295706000000102e-09,
    1.6123757249998622e-08
   ],
   [
    -2.8670541666642138e-11,
    5.390740416667527e-11,
    -1.0069110625001496e-11,
    -2.8030970416674106e-12,
    1.3271866666666973e-10,
    -5.0467858333593295e-12,
    3.3904717916667063e-10,
    -3.546861791665727e-11,
    1.3511353749997992e-11,
    4.5909466666664155e-12,
    -1.8132100833327654e-10,
    1.1303977500002174e-10,
    2.0388827083332383e-10,
    -1.5021633333333174e-12,
    -1.058128041667056e-12,
    2.6518201666660988e-11,
    -2.3119989166663888e-11,
    -3.433386291667689e-11,
    -1.4922122083336872e-13,
    5.037422916675242e-12,
    -1.1444610416662909e-11,
    -4.018732874999341e-11,
    -8.177342083330194e-10,
    2.951115833334241e-10,
    1.3953534166665964e-09,
    -2.30109999999975e-10,
    -2.0836205833330817e-09,
    -1.0135271166667946e-08
   ],
   [
    -3.8292724999963585e-11,
    7.604261041665885e-11,
    -1.815369227083507e-11,
    -3.1996003125008147e-12,
    1.906634916664764e-10,
    4.473399166664246e-11,
    8.277218058333142e-10,
    -5.859953479164904e-11,
    2.3806812291661194e-11,
    7.527833749996803e-12,
    -3.244874666666732e-10,
    2.0388827083332383e-10,
    4.455948562499668e-10,
    -2.7085990416665195e-12,
    -1.766732520833457e-12,
    4.2012217499969966e-11,
    -4.0628106666659033e-11,
    -6.966943270834505e-11,
    -2.553929395834923e-13,
    7.785807291682828e-12,
    -2.3222719374999485e-11,
    -9.304710395831856e-11,
    -1.7373095624991889e-09,
    6.213803750001115e-10,
    3.1179764999995245e-09,
    -4.960376541665936e-10,
    -4.732004958332487e-09,
    -2.043321179166518e-08
   ],
   [
    3.8729524999952967e-13,
    -7.281952916666337e-13,
    1.4059016624998794e-13,
    3.786232874999579e-14,
    -1.7793001666661446e-12,
    7.730695833346038e-14,
    -4.465345458333391e-12,
    4.767385124997605e-13,
    -1.8469828749992753e-13,
    -6.201519166665242e-14,
    2.4265509166654753e-12,
    -1.5021633333333174e-12,
    -2.7085990416665195e-12,
    2.0615947499994527e-14,
    1.434691375000209e-14,
    -3.585076083331533e-13,
    3.1015394999990297e-13,
    4.624528041667636e-13,
    2.0630101249996603e-15,
    -7.10954041667494e-14,
    1.5414863749991559e-13,
    5.382045208332465e-13,
    1.0797162916662244e-11,
    -3.956765000000507e-12,
    -1.8336764999997494e-11,
    3.00958324999942e-12,
    2.7119752499994964e-11,
    1.322392025000024e-10
   ],
   [
    2.9549474999980194e-13,
    -5.482488958335846e-13,
    9.72152231250354e-14,
    2.9877749375013944e-14,
    -1.337644583333911e-12,
    1.4950786666703895e-13,
    -2.7634549916667527e-12,
    3.4412294374996126e-13,
    -1.2973596875000364e-13,
    -4.477962083334463e-14,
    1.7093263333328225e-12,
    -1.058128041667056e-12,
    -1.766732520833457e-12,
    1.434691375000209e-14,
    1.028653562500646e-14,
    -2.6145521666668615e-13,
    2.1963567500000834e-13,
    3.100139395834841e-13,
    1.4565779375003026e-15,
    -5.1320727083420675e-14,
    1.033376812499584e-13,
    3.4063003541664193e-13,
    7.147612708331516e-12,
    -2.6158137500010563e-12,
    -1.1879697500000031e-11,
    1.9858423749998543e-12,
    1.7487508749998007e-11,
    8.989934625002232e-11
   ],
   [
    -7.785852499990914e-12,
    1.4337338333332667e-11,
    -2.425473191665944e-12,
    -8.018118250000003e-13,
    3.491587833333519e-11,
    -5.297258916677643e-12,
    6.302889741661188e-11,
    -8.771820333327171e-12,
    3.2593400833313867e-12,
    1.1425057499996772e-12,
    -4.288479083328995e-11,
    2.6518201666660988e-11,
    4.2012217499969966e-11,
    -3.585076083331533e-13,
    -2.6145521666668615e-13,
    6.711799499997209e-12,
    -5.530845083330138e-12,
    -7.533885416665068e-12,
    -3.677328416664861e-14,
    1.3172148333347306e-12,
    -2.511302999996953e-12,
    -7.931322916659251e-12,
    -1.7160577499983003e-10,
    6.29051999999804e-11,
    2.8055882499978555e-10,
    -4.748954083329417e-11,
    -4.108469666662938e-10,
    -2.1943581083324584e-09
   ],
   [
    6.076315833325021e-12,
    -1.1369316666663618e-11,
    2.089677866666416e-12,
    6.015391333331393e-13,
    -2.7883626666656415e-11,
    1.8173080833337923e-12,
    -6.619677224999731e-11,
    7.352225416661905e-12,
    -2.7940868333320377e-12,
    -9.538003333329709e-13,
    3.7196257499974654e-11,
    -2.3119989166663888e-11,
    -4.0628106666659033e-11,
    3.1015394999990297e-13,
    2.1963567500000834e-13,
    -5.530845083330138e-12,
    4.756425166664515e-12,
    6.943469250000762e-12,
    3.106472583332781e-14,
    -1.0666186666679759e-12,
    2.3144835833319097e-12,
    7.955526166664713e-12,
    1.6333754166657605e-10,
    -5.929104166667344e-11,
    -2.762177833332777e-10,
    4.573709333331932e-11,
    4.1025618333322114e-10,
    2.0325265166664394e-09
   ],
   [
    7.432611666662334e-12,
    -1.4377488125005664e-11,
    3.1226760229178655e-12,
    6.724661354170979e-13,
    -3.561072249999231e-11,
    -3.728589749992892e-12,
    -1.2411662433335389e-10,
    1.0289767437499943e-11,
    -4.097182270833591e-12,
    -1.3291440416667348e-12,
    5.498170916667482e-11,
    -3.433386291667689e-11,
    -6.966943270834505e-11,
    4.624528041667636e-13,
    3.100139395834841e-13,
    -7.533885416665068e-12,
    6.943469250000762e-12,
    1.1258573395838565e-11,
    4.472245437502976e-14,
    -1.440481687503031e-12,
    3.752793479166874e-12,
    1.4293231604167423e-11,
    2.738257270832783e-10,
    -9.884154583337468e-11,
    -4.816910916667003e-10,
    7.749131208333854e-11,
    7.243479875000156e-10,
    3.269203062500731e-09
   ],
   [
    4.0970516666604185e-14,
    -7.632370208331551e-14,
    1.4122083770833002e-14,
    4.1007209791641876e-15,
    -1.856532083332735e-13,
    1.7356024166603183e-14,
    -4.0474077000042424e-13,
    4.842405895830939e-14,
    -1.8563807291660896e-14,
    -6.31545791666563e-15,
    2.4188467499990155e-13,
    -1.4922122083336872e-13,
    -2.553929395834923e-13,
    2.0630101249996603e-15,
    1.4565779375003026e-15,
    -3.677328416664861e-14,
    3.106472583332781e-14,
    4.472245437502976e-14,
    2.0917377291660532e-16,
    -7.385291458339454e-15,
    1.4907278541663008e-14,
    4.9952463958365053e-14,
    1.024956895833566e-12,
    -3.78229708333583e-13,
    -1.7113839166677596e-12,
    2.836565291668041e-13,
    2.5102187916683334e-12,
    1.270296420834066e-11
   ],
   [
    -1.5407499999999431e-12,
    2.829647708337121e-12,
    -4.917884770839791e-13,
    -1.5967048125015117e-13,
    6.8237058333429394e-12,
    -1.1852504166667039e-12,
    1.1258618666695514e-11,
    -1.7042052291682131e-12,
    6.440762291673469e-13,
    2.2348454166697784e-13,
    -8.23051583334017e-12,
    5.037422916675242e-12,
    7.785807291682828e-12,
    -7.10954041667494e-14,
    -5.1320727083420675e-14,
    1.3172148333347306e-12,
    -1.0666186666679759e-12,
    -1.440481687503031e-12,
    -7.385291458339454e-15,
    2.7240839583387595e-13,
    -4.801531875004132e-13,
    -1.475211729169707e-12,
    -3.163634791672079e-11,
    1.1891312500024011e-11,
    5.087835000010625e-11,
    -8.601460416683034e-12,
    -7.305214583348865e-11,
    -4.0037117916750063e-10
   ],
   [
    2.477584166661738e-12,
    -4.792563124995776e-12,
    1.0408686895828713e-12,
    2.2416283541641054e-13,
    -1.187043249998321e-11,
    -1.2426150000041476e-12,
    -4.1371174583343556e-11,
    3.429929520830304e-12,
    -1.365712104165666e-12,
    -4.430482083329501e-13,
    1.8327176666657055e-11,
    -1.1444610416662909e-11,
    -2.3222719374999485e-11,
    1.5414863749991559e-13,
    1.033376812499584e-13,
    -2.511302999996953e-12,
    2.3144835833319097e-12,
    3.752793479166874e-12,
    1.4907278541663008e-14,
    -4.801531875004132e-13,
    1.2509097291662236e-12,
    4.764285104166474e-12,
    9.127401874996068e-11,
    -3.294657083333696e-11,
    -1.6056109166666164e-10,
    2.583015041666422e-11,
    2.414459041666645e-10,
    1.0897301958332493e-09
   ],
   [
    6.689319166660375e-12,
    -1.3645691041664648e-11,
    3.6231148437498813e-12,
    5.101910479168839e-13,
    -3.4416019166617483e-11,
    -1.2361438166659611e-11,
    -1.773860489166418e-10,
    1.1225772979162933e-11,
    -4.689128062498441e-12,
    -1.440002541665847e-12,
    6.390029333333965e-11,
    -4.018732874999341e-11,
    -9.304710395831856e-11,
    5.382045208332465e-13,
    3.4063003541664193e-13,
    -7.931322916659251e-12,
    7.955526166664713e-12,
    1.4293231604167423e-11,
    4.9952463958365053e-14,
    -1.475211729169707e-12,
    4.764285104166474e-12,
    1.9747743562494826e-11,
    3.5957268958313465e-10,
    -1.2869072083333814e-10,
    -6.53532566666491e-10,
    1.0288266374997653e-10,
    9.942351958330582e-10,
    4.1555235291659355e-09
   ],
   [
    1.6154399999979222e-10,
    -3.1736535416652677e-10,
    7.212168270831453e-11,
    1.3960568124998619e-11,
    -7.943424166657409e-10,
    -1.4593414166649149e-10,
    -3.1852022833320323e-09,
    2.379204229165079e-10,
    -9.531782291661111e-11,
    -3.057186249997717e-11,
    1.301325916666129e-09,
    -8.177342083330194e-10,
    -1.7373095624991889e-09,
    1.0797162916662244e-11,
    7.147612708331516e-12,
    -1.7160577499983003e-10,
    1.6333754166657605e-10,
    2.738257270832783e-10,
    1.024956895833566e-12,
    -3.163634791672079e-11,
    9.127401874996068e-11,
    3.5957268958313465e-10,
    6.8066606249942055e-09,
    -2.4314537499995792e-09,
    -1.2140717499993666e-08,
    1.9424467916656415e-09,
    1.8412214583323078e-08,
    8.082079041663191e-08
   ],
   [
    -5.983008333329947e-11,
    1.1712387500004053e-10,
    -2.6652162916672608e-11,
    -5.226157083337009e-12,
    2.9156099999989064e-10,
    4.790717499994667e-11,
    1.1304820916668912e-09,
    -8.674077916666739e-11,
    3.491247083333297e-11,
    1.1179016666666274e-11,
    -4.713800833334465e-10,
    2.951115833334241e-10,
    6.213803750001115e-10,
    -3.956765000000507e-12,
    -2.6158137500010563e-12,
    6.29051999999804e-11,
    -5.929104166667344e-11,
    -9.884154583337468e-11,
    -3.78229708333583e-13,
    1.1891312500024011e-11,
    -3.294657083333696e-11,
    -1.2869072083333814e-10,
    -2.4314537499995792e-09,
    8.743941666670174e-10,
    4.319905833333834e-09,
    -6.908248333334338e-10,
    -6.5234058333340215e-09,
    -2.8789836666675055e-08
   ],
   [
    -2.483874166664572e-10,
    4.982434999999425e-10,
    -1.221636483333257e-10,
    -2.0084131666676e-11,
    1.2573999999986687e-09,
    3.564345749997266e-10,
    5.866342608332753e-09,
    -3.9468260833322085e-10,
    1.6086376666661813e-10,
    5.055183333330803e-11,
    -2.2132719166667976e-09,
    1.3953534166665964e-09,
    3.1179764999995245e-09,
    -1.8336764999997494e-11,
    -1.1879697500000031e-11,
    2.8055882499978555e-10,
    -2.762177833332777e-10,
    -4.816910916667003e-10,
    -1.7113839166677596e-12,
    5.087835000010625e-11,
    -1.6056109166666164e-10,
    -6.53532566666491e-10,
    -1.2140717499993666e-08,
    4.319905833333834e-09,
    2.192799166666251e-08,
    -3.4804226666661234e-09,
    -3.3411131666660205e-08,
    -1.4247060833332384e-07
   ],
   [
    4.3954441666616486e-11,
    -8.684912916663694e-11,
    1.9997038458331318e-11,
    3.73179604166657e-12,
    -2.183847166664343e-10,
    -4.644087916665146e-11,
    -9.178573941666375e-10,
    6.622212458330446e-11,
    -2.654523041665678e-11,
    -8.48989749999503e-12,
    3.652129083332893e-10,
    -2.30109999999975e-10,
    -4.960376541665936e-10,
    3.00958324999942e-12,
    1.9858423749998543e-12,
    -4.748954083329417e-11,
    4.573709333331932e-11,
    7.749131208333854e-11,
    2.836565291668041e-13,
    -8.601460416683034e-12,
    2.583015041666422e-11,
    1.0288266374997653e-10,
    1.9424467916656415e-09,
    -6.908248333334338e-10,
    -3.4804226666661234e-09,
    5.561312416665774e-10,
    5.295231916665782e-09,
    2.3047080083331346e-08
   ],
   [
    3.5533716666631323e-10,
    -7.186702083330985e-10,
    1.7970746708331051e-10,
    2.794038791667348e-11,
    -1.8239868333309428e-09,
    -5.887117333330615e-10,
    -8.986314549999211e-09,
    5.819776458331195e-10,
    -2.3760852916657964e-10,
    -7.435269166661845e-11,
    3.295706000000102e-09,
    -2.0836205833330817e-09,
    -4.732004958332487e-09,
    2.7119752499994964e-11,
    1.7487508749998007e-11,
    -4.108469666662938e-10,
    4.1025618333322114e-10,
    7.243479875000156e-10,
    2.5102187916683334e-12,
    -7.305214583348865e-11,
    2.414459041666645e-10,
    9.942351958330582e-10,
    1.8412214583323078e-08,
    -6.5234058333340215e-09,
    -3.3411131666660205e-08,
    5.295231916665782e-09,
    5.106584916665688e-08,
    2.1581526083331013e-07
   ],
   [
    2.1767705833316145e-09,
    -4.2045195416668586e-09,
    8.774537254167862e-10,
    1.9780645958340745e-10,
    -1.0496653166662595e-08,
    -1.0718813416646507e-09,
    -3.651717412500016e-08,
    3.0117382541659968e-09,
    -1.1768080958331635e-09,
    -3.871132083332419e-10,
    1.6123757249998622e-08,
    -1.0135271166667946e-08,
    -2.043321179166518e-08,
    1.322392025000024e-10,
    8.989934625002232e-11,
    -2.1943581083324584e-09,
    2.0325265166664394e-09,
    3.269203062500731e-09,
    1.270296420834066e-11,
    -4.0037117916750063e-10,
    1.0897301958332493e-09,
    4.1555235291659355e-09,
    8.082079041663191e-08,
    -2.8789836666675055e-08,
    -1.4247060833332384e-07,
    2.3047080083331346e-08,
    2.1581526083331013e-07,
    9.772317741667285e-07
   ]
  ]
 },
 "bins_correlation_runs": {
  "order": [
   "(1,1)",
   "(1,2)",
   "(1,3)",
   "(1,4)",
   "(1,5)",
   "(1,6)",
   "(1,7)",
   "(2,2)",
   "(2,3)",
   "(2,4)",
   "(2,5)",
   "(2,6)",
   "(2,7)",
   "(3,3)",
   "(3,4)",
   "(3,5)",
   "(3,6)",
   "(3,7)",
   "(4,4)",
   "(4,5)",
   "(4,6)",
   "(4,7)",
   "(5,5)",
   "(5,6)",
   "(5,7)",
   "(6,6)",
   "(6,7)",
   "(7,7)"
  ],
  "mean_fb": [
   0.138266296,
   -0.15456521399999998,
   0.00923896612,
   0.0041608698766666665,
   -0.6990293613333335,
   0.0643794655,
   0.016961159999999996,
   0.07728039593333333,
   -0.019591378233333328,
   -0.0124592173,
   0.6694481066666665,
   -0.2420842263333333,
   -0.5463396253333334,
   0.0018633219633333333,
   0.0023038025866666673,
   -0.07388043326666666,
   0.044238258399999994,
   0.0955412742333333,
   0.0008003038336666667,
   -0.0528646012,
   0.0318470914,
   0.0822923553666667,
   1.7612397100000001,
   -1.0585696366666666,
   -2.86745137,
   0.3303296536666666,
   1.797227753333334,
   3.270587796666667
  ],
  "per_run_fb": [
   [
    0.13841432,
    -0.15479785,
    0.0092743999,
    0.0041750183,
    -0.6997368,
    0.064558676,
    0.017142649,
    0.077399791,
    -0.019631955,
    -0.012477473,
    0.67019589,
    -0.24245431,
    -0.54705842,
    0.0018674823,
    0.0023073597,
    -0.073986512,
    0.044304327,
    0.095652525,
    0.00080113037,
    -0.052915752,
    0.031884175,
    0.082364075,
    1.7627613,
    -1.0598033,
    -2.8699217,
    0.33090183,
    1.8002172,
    3.2723865
   ],
   [
    0.13838084,
    -0.15473423,
    0.0092623484,
    0.0041704724,
    -0.69959734,
    0.064495569,
    0.01715231,
    0.07737104,
    -0.019620391,
    -0.01247339,
    0.67007834,
    -0.24238676,
    -0.54697256,
    0.0018662265,
    0.0023064505,
    -0.073961721,
    0.044290204,
    0.095637789,
    0.00080097252,
    -0.052907731,
    0.031879263,
    0.082352226,
    1.7624998,
    -1.0596873,
    -2.8696342,
    0.33083281,
    1.7996527,
    3.2709909
   ],
   [
    0.13837555,
    -0.15471727,
    0.0092584233,
    0.004167763,
    -0.69959242,
    0.064436358,
    0.017046435,
    0.077375197,
    -0.019621187,
    -0.012474542,
    0.67015249,
    -0.24242936,
    -0.54710157,
    0.0018663425,
    0.0023066812,
    -0.073966165,
    0.044298234,
    0.095661014,
    0.00080107953,
    -0.052912098,
    0.031887005,
    0.082367667,
    1.762644,
    -1.0598722,
    -2.8697785,
    0.33089893,
    1.7999488,
    3.271568
   ],
   [
    0.13835527,
    -0.15470559,
    0.0092583615,
    0.0041675053,
    -0.69947783,
    0.064440008,
    0.016840866,
    0.077372891,
    -0.019621989,
    -0.012473469,
    0.67005359,
    -0.2424038,
    -0.54698512,
    0.0018665001,
    0.0023066449,
    -0.073961577,
    0.044297587,
    0.095645546,
    0.00080097002,
    -0.052903509,
    0.031881849,
    0.082369596,
    1.7627346,
    -1.0596683,
    -2.8702458,
    0.33085301,
    1.8001369,
    3.2767284
   ],
   [
    0.13827557,
    -0.15456361,
    0.0092401524,
    0.0041579636,
    -0.69915594,
    0.064271831,
    0.016431091,
    0.077299951,
    -0.019597254,
    -0.012462518,
    0.66970993,
    -0.2422084,
    -0.54676899,
    0.0018639273,
    0.0023043619,
    -0.07389598,
    0.044257532,
    0.095601559,
    0.00080055624,
    -0.05288184,
    0.031867186,
    0.082381364,
    1.7628684,
    -1.0592666,
    -2.870885,
    0.33067674,
    1.7997907,
    3.2792112
   ],
   [
    0.13821449,
    -0.15446232,
    0.0092205324,
    0.0041513283,
    -0.69888601,
    0.064193403,
    0.016519138,
    0.077248645,
    -0.019576765,
    -0.01245478,
    0.6694295,
    -0.24206379,
    -0.54650254,
    0.0018616927,
    0.0023027144,
    -0.073850046,
    0.044228647,
    0.095557945,
    0.00080022025,
    -0.052860921,
    0.031852648,
    0.082332129,
    1.7617813,
    -1.0587606,
    -2.8687253,
    0.33052557,
    1.7987192,
    3.2741871
   ],
   [
    0.13817448,
    -0.15441006,
    0.0092133409,
    0.0041487543,
    -0.69870035,
    0.064164403,
    0.016667366,
    0.077228288,
    -0.019570512,
    -0.012451817,
    0.66926944,
    -0.24200702,
    -0.54632954,
    0.0018610924,
    0.0023021816,
    -0.073831959,
    0.04421965,
    0.095536049,
    0.00080004749,
    -0.052848105,
    0.03184535,
    0.082295241,
    1.7610357,
    -1.0584566,
    -2.8670929,
    0.3303882,
    1.7972919,
    3.2708791
   ],
   [
    0.13815949,
    -0.15437259,
    0.0092083754,
    0.0041447418,
    -0.69867882,
    0.064111274,
    0.016394703,
    0.077212687,
    -0.019566028,
    -0.012449742,
    0.66923977,
    -0.2419628,
    -0.54633473,
    0.001860687,
    0.0023017834,
    -0.073819808,
    0.044212095,
    0.09553273,
    0.00080003967,
    -0.052850818,
    0.031844243,
    0.082334055,
    1.7618862,
    -1.058502,
    -2.8691215,
    0.33028864,
    1.7976473,
    3.2759714
   ],
   [
    0.1382111,
    -0.15446168,
    0.0092201033,
    0.004152074,
    -0.69888316,
    0.064258269,
    0.016749206,
    0.077240558,
    -0.019575437,
    -0.012453797,
    0.66932769,
    -0.24199505,
    -0.54626271,
    0.0018615981,
    0.0023026,
    -0.073846118,
    0.044220239,
    0.095528721,
    0.00080017162,
    -0.052858356,
    0.031842907,
    0.082305062,
    1.7614186,
    -1.0584169,
    -2.8676105,
    0.33018575,
    1.7966506,
    3.2717274
   ],
   [
    0.13829065,
    -0.15462137,
    0.0092450564,
    0.0041651218,
    -0.69911259,
    0.064507444,
    0.017262888,
    0.077304091,
    -0.019600023,
    -0.012462871,
    0.66947712,
    -0.2421007,
    -0.54616568,
    0.0018642089,
    0.0023046679,
    -0.073904183,
    0.044247842,
    0.095531955,
    0.00080044903,
    -0.052870551,
    0.031843985,
    0.082266517,
    1.7608492,
    -1.058348,
    -2.866328,
    0.33007718,
    1.7950562,
    3.2688694
   ],
   [
    0.13821271,
    -0.1544742,
    0.0092230195,
    0.0041549273,
    -0.69883787,
    0.064315021,
    0.016916946,
    0.077232534,
    -0.019573419,
    -0.012452068,
    0.66919822,
    -0.24193945,
    -0.54606421,
    0.0018613622,
    0.0023022947,
    -0.073839205,
    0.044210249,
    0.095497467,
    0.00080002042,
    -0.052850392,
    0.031832489,
    0.082269388,
    1.7609301,
    -1.0581487,
    -2.8668877,
    0.33010138,
    1.7957882,
    3.2700981
   ],
   [
    0.13823304,
    -0.15451758,
    0.0092283008,
    0.0041584394,
    -0.6989199,
    0.064399849,
    0.017042338,
    0.077251542,
    -0.019580231,
    -0.012454762,
    0.66924962,
    -0.24197179,
    -0.54604706,
    0.0018620708,
    0.0023028832,
    -0.07385631,
    0.044218524,
    0.095496473,
    0.00080008572,
    -0.052854572,
    0.031832158,
    0.082266281,
    1.7610253,
    -1.0581316,
    -2.8673338,
    0.33003035,
    1.7954103,
    3.2719674
   ],
   [
    0.1382986,
    -0.15462264,
    0.0092428872,
    0.0041656153,
    -0.69912266,
    0.064528064,
    0.017476618,
    0.077296851,
    -0.019596582,
    -0.012461467,
    0.66943418,
    -0.24207367,
    -0.54607138,
    0.0018638226,
    0.0023043584,
    -0.073898763,
    0.044241629,
    0.095515617,
    0.00080035886,
    -0.052868767,
    0.031838539,
    0.08223804,
    1.7605441,
    -1.0582968,
    -2.8659514,
    0.33001515,
    1.7941176,
    3.2641526
   ],
   [
    0.13827488,
    -0.15458145,
    0.009240463,
    0.0041635416,
    -0.69903934,
    0.064462569,
    0.017174181,
    0.077269038,
    -0.019587896,
    -0.012457207,
    0.66931352,
    -0.24199281,
    -0.54604115,
    0.0018629277,
    0.0023034527,
    -0.073873124,
    0.044223647,
    0.095499915,
    0.00080019669,
    -0.052861384,
    0.031833305,
    0.082258231,
    1.7608799,
    -1.0581843,
    -2.8668985,
    0.33003343,
    1.7953061,
    3.2675872
   ],
   [
    0.1382469,
    -0.15454824,
    0.0092392185,
    0.0041622839,
    -0.69893041,
    0.064421021,
    0.016960227,
    0.077255852,
    -0.019584923,
    -0.012455294,
    0.66922568,
    -0.24197085,
    -0.54608349,
    0.0018626761,
    0.0023030759,
    -0.073859338,
    0.044217625,
    0.095495481,
    0.00080007337,
    -0.052851745,
    0.031831827,
    0.082270975,
    1.7609703,
    -1.0581039,
    -2.8669235,
    0.33011631,
    1.7965997,
    3.2730176
   ],
   [
    0.13823298,
    -0.15454303,
    0.0092401637,
    0.0041628512,
    -0.69885903,
    0.064434894,
    0.017040703,
    0.077258535,
    -0.01958655,
    -0.012455659,
    0.669202,
    -0.24198817,
    -0.54608208,
    0.0018628601,
    0.0023031665,
    -0.073861008,
    0.044220497,
    0.095494551,
    0.0008000346,
    -0.052848502,
    0.031831517,
    0.082261401,
    1.7608079,
    -1.0581058,
    -2.8668038,
    0.33013144,
    1.7962688,
    3.2731426
   ],
   [
    0.13815651,
    -0.15441358,
    0.0092248741,
    0.0041543483,
    -0.69858299,
    0.064279902,
    0.016611163,
    0.077197232,
    -0.01956652,
    -0.012446704,
    0.6689333,
    -0.24183683,
    -0.54600748,
    0.0018608219,
    0.0023012867,
    -0.073805845,
    0.044188128,
    0.095463874,
    0.00079968679,
    -0.052830765,
    0.031821291,
    0.082287749,
    1.7612006,
    -1.0578866,
    -2.868296,
    0.33006072,
    1.7970505,
    3.2773618
   ],
   [
    0.1382259,
    -0.15453872,
    0.0092404943,
    0.0041638642,
    -0.6988374,
    0.064447702,
    0.017095706,
    0.077251134,
    -0.019584169,
    -0.012454808,
    0.66915262,
    -0.24195971,
    -0.54607858,
    0.0018625992,
    0.0023029489,
    -0.07385477,
    0.044213609,
    0.095484999,
    0.00079997202,
    -0.052844238,
    0.031828333,
    0.08225539,
    1.7606275,
    -1.0580119,
    -2.8666422,
    0.33012576,
    1.796606,
    3.2721223
   ],
   [
    0.13826951,
    -0.15456102,
    0.0092313398,
    0.0041610602,
    -0.69905473,
    0.064398101,
    0.01707364,
    0.077267943,
    -0.019582698,
    -0.012457427,
    0.6694038,
    -0.24204453,
    -0.54627839,
    0.0018622368,
    0.0023032805,
    -0.073870013,
    0.044227759,
    0.095527455,
    0.00080022484,
    -0.052860161,
    0.031842485,
    0.082279689,
    1.7610358,
    -1.0584268,
    -2.8671957,
    0.33026414,
    1.7969386,
    3.2722337
   ],
   [
    0.13818367,
    -0.15445535,
    0.0092322921,
    0.0041576583,
    -0.69867507,
    0.064294334,
    0.016655385,
    0.077211357,
    -0.019571162,
    -0.012448958,
    0.66901905,
    -0.24187636,
    -0.54611887,
    0.001861282,
    0.0023016874,
    -0.073817987,
    0.044193891,
    0.095478895,
    0.00079978676,
    -0.052835201,
    0.031826298,
    0.082289741,
    1.7611476,
    -1.0580026,
    -2.8680657,
    0.33019665,
    1.798208,
    3.2771392
   ],
   [
    0.13825141,
    -0.15454861,
    0.0092381228,
    0.0041622544,
    -0.69895806,
    0.064398579,
    0.016866187,
    0.077254226,
    -0.019582718,
    -0.012455264,
    0.66925806,
    -0.24198028,
    -0.54620365,
    0.0018623871,
    0.0023029665,
    -0.073857685,
    0.044216284,
    0.095504056,
    0.00080008685,
    -0.052852927,
    0.031834685,
    0.082290199,
    1.7613259,
    -1.0582239,
    -2.8680891,
    0.33019844,
    1.7978991,
    3.2772715
   ],
   [
    0.13822263,
    -0.15449473,
    0.0092313534,
    0.0041580608,
    -0.69880234,
    0.064330859,
    0.01684354,
    0.077231004,
    -0.019575579,
    -0.012451774,
    0.66913855,
    -0.24192106,
    -0.54607782,
    0.0018616919,
    0.0023022859,
    -0.073837594,
    0.044206077,
    0.095490321,
    0.00079995661,
    -0.052846023,
    0.031830107,
    0.082273359,
    1.7608993,
    -1.0580996,
    -2.8674093,
    0.33013189,
    1.7970655,
    3.2715819
   ],
   [
    0.13823014,
    -0.15447549,
    0.009224405,
    0.0041545044,
    -0.69886073,
    0.064261682,
    0.016698072,
    0.077221768,
    -0.019570371,
    -0.012450502,
    0.66918403,
    -0.24190431,
    -0.54613621,
    0.0018611341,
    0.0023019945,
    -0.073830156,
    0.044202719,
    0.095500663,
    0.00080000385,
    -0.052849546,
    0.031833554,
    0.082288753,
    1.7611137,
    -1.058194,
    -2.8676115,
    0.33020217,
    1.7977463,
    3.2726377
   ],
   [
    0.13827367,
    -0.15455274,
    0.0092348951,
    0.0041587596,
    -0.69904376,
    0.06432658,
    0.01678731,
    0.077270628,
    -0.019586908,
    -0.012457454,
    0.66944295,
    -0.24206229,
    -0.54635719,
    0.0018628596,
    0.0023034398,
    -0.073871399,
    0.04423343,
    0.095541811,
    0.00080026116,
    -0.052863396,
    0.03184727,
    0.082300781,
    1.7613904,
    -1.058614,
    -2.8679546,
    0.33040288,
    1.7981705,
    3.2732679
   ],
   [
    0.13829188,
    -0.15457903,
    0.0092415378,
    0.0041594419,
    -0.69912456,
    0.064312305,
    0.016526367,
    0.077289599,
    -0.01959489,
    -0.012460007,
    0.66956185,
    -0.24212631,
    -0.54648322,
    0.0018637779,
    0.0023040345,
    -0.073886715,
    0.044247059,
    0.095565887,
    0.00080039581,
    -0.052872055,
    0.031855296,
    0.082340822,
    1.7621216,
    -1.0588596,
    -2.8694568,
    0.33052616,
    1.7991079,
    3.2769921
   ],
   [
    0.13822476,
    -0.15447824,
    0.0092287046,
    0.0041533619,
    -0.69882511,
    0.06421172,
    0.01645944,
    0.077242568,
    -0.019579834,
    -0.012452856,
    0.66929132,
    -0.24200152,
    -0.54629881,
    0.0018622727,
    0.0023026213,
    -0.07384394,
    0.044222941,
    0.095531945,
    0.00080005026,
    -0.05285004,
    0.031843982,
    0.082317751,
    1.7615789,
    -1.0584976,
    -2.8680719,
    0.33040224,
    1.7984305,
    3.2739145
   ],
   [
    0.13831113,
    -0.15464846,
    0.0092524247,
    0.0041657204,
    -0.69908148,
    0.064470415,
    0.017446812,
    0.077326115,
    -0.019609454,
    -0.012465598,
    0.66959204,
    -0.24219217,
    -0.54633899,
    0.0018653408,
    0.0023053197,
    -0.073919957,
    0.044266323,
    0.095566302,
    0.00080052831,
    -0.052870854,
    0.031855434,
    0.082242299,
    1.7599793,
    -1.0586702,
    -2.8640797,
    0.33037572,
    1.7957521,
    3.2549754
   ],
   [
    0.13831341,
    -0.15465338,
    0.009251446,
    0.0041659181,
    -0.69911203,
    0.064480114,
    0.017461987,
    0.077330948,
    -0.019610242,
    -0.01246627,
    0.66962087,
    -0.24221298,
    -0.54637494,
    0.0018653952,
    0.0023054287,
    -0.073923117,
    0.044269952,
    0.095570472,
    0.00080053398,
    -0.052870599,
    0.031856824,
    0.082242218,
    1.7600255,
    -1.0587034,
    -2.8642301,
    0.33038349,
    1.7957534,
    3.2567368
   ],
   [
    0.13831246,
    -0.1546653,
    0.0092555117,
    0.0041684033,
    -0.6990743,
    0.0645277,
    0.017600148,
    0.077329869,
    -0.019611232,
    -0.012466029,
    0.66954647,
    -0.24218516,
    -0.54624985,
    0.0018655103,
    0.002305428,
    -0.073922482,
    0.0442661,
    0.095554226,
    0.00080047794,
    -0.052865847,
    0.031851409,
    0.082219159,
    1.7595662,
    -1.0584939,
    -2.863301,
    0.33025945,
    1.7948862,
    3.2553012
   ],
   [
    0.13837093,
    -0.15475806,
    0.0092664356,
    0.004174339,
    -0.69931781,
    0.064645319,
    0.017891378,
    0.077369996,
    -0.019624428,
    -0.012472012,
    0.66974131,
    -0.24227455,
    -0.54631353,
    0.0018668721,
    0.0023066783,
    -0.073959521,
    0.044284952,
    0.095571984,
    0.00080074343,
    -0.052881341,
    0.031857328,
    0.082210503,
    1.7595423,
    -1.0586521,
    -2.8629954,
    0.33030318,
    1.7946158,
    3.253613
   ]
  ],
  "cov_of_mean_fb2": [
   [
    1.5104995347126897e-10,
    -2.4086018997701937e-10,
    3.3367177721150394e-11,
    1.4455754051954322e-11,
    -6.147530483448468e-10,
    2.2253701466667336e-10,
    5.088620506092018e-10,
    1.2286447195632122e-10,
    -4.1889580905747306e-11,
    -1.84198465586208e-11,
    6.699585782758865e-10,
    -3.4848618052874516e-10,
    -4.936868195862307e-10,
    4.352863499540298e-12,
    3.762156091264395e-12,
    -1.0954184022069049e-10,
    6.896364205517235e-11,
    9.65429629287386e-11,
    7.923254447586193e-13,
    -4.4387990579310505e-11,
    3.2181174917240546e-11,
    1.5689508740231774e-11,
    3.2901157264368614e-10,
    -9.508451981608998e-10,
    1.6213615586197057e-10,
    3.7938591429885625e-10,
    7.413689498851709e-10,
    -6.414147598160784e-09
   ],
   [
    -2.4086018997701937e-10,
    3.9648652128736833e-10,
    -5.630342636160984e-11,
    -2.504430272390823e-11,
    9.543071964827883e-10,
    -4.005721634597832e-10,
    -9.492174524023314e-10,
    -1.9762898248045797e-10,
    6.844235723218383e-11,
    2.9515633257471176e-11,
    -1.0175047683908305e-09,
    5.412321080919633e-10,
    6.986654423678161e-10,
    -7.1328741487357155e-12,
    -6.079505855862075e-12,
    1.762580556528745e-10,
    -1.0862843935862069e-10,
    -1.4168001912873798e-10,
    -1.2235320500689572e-12,
    6.725537221379307e-11,
    -4.722697725517035e-11,
    -5.400712328733196e-12,
    -1.6828420666660567e-10,
    1.366464781149354e-09,
    -1.0050095487356824e-09,
    -5.261438754712351e-10,
    -5.356039639078964e-10,
    1.1998494869655595e-08
   ],
   [
    3.3367177721150394e-11,
    -5.630342636160984e-11,
    8.435360714468908e-12,
    3.7207228099355805e-12,
    -1.2951758555425744e-10,
    5.864945196011497e-11,
    1.327461201091946e-10,
    2.746884579165437e-11,
    -9.744159352252696e-12,
    -4.087130224505665e-12,
    1.3596995765172688e-10,
    -7.382292310827701e-11,
    -9.402146331356609e-11,
    1.0219203836689598e-12,
    8.47425730997681e-13,
    -2.4438474903953785e-11,
    1.484229948305734e-11,
    1.8723963777080966e-11,
    1.6393469752275565e-13,
    -8.928944172965479e-12,
    6.241359380643539e-12,
    2.9940201480472887e-13,
    1.4479252429888512e-11,
    -1.812571639747051e-10,
    1.4739305626665018e-10,
    7.248964232620518e-11,
    9.990924359540957e-11,
    -1.6150278155149134e-09
   ],
   [
    1.4455754051954322e-11,
    -2.504430272390823e-11,
    3.7207228099355805e-12,
    1.7526310056478615e-12,
    -5.442301189187877e-11,
    2.949416233339068e-11,
    7.077535559930982e-11,
    1.1574194937761961e-11,
    -4.128063686164627e-12,
    -1.7143904080574102e-12,
    5.262515835708796e-11,
    -2.8938584331532457e-11,
    -2.9493175193946476e-11,
    4.3164789816589474e-13,
    3.578082087938569e-13,
    -1.0363826309064918e-11,
    5.950861356758472e-12,
    6.474930061796987e-12,
    6.555104429030393e-14,
    -3.5201783503907147e-12,
    2.158326488137797e-12,
    -1.8568571886705597e-12,
    -2.5610177394253003e-11,
    -6.055303807547392e-11,
    1.2626832980574204e-10,
    2.0768773409844806e-11,
    -3.0342084842145567e-11,
    -8.240134644509473e-10
   ],
   [
    -6.147530483448468e-10,
    9.543071964827883e-10,
    -1.2951758555425744e-10,
    -5.442301189187877e-11,
    2.674220246145616e-09,
    -7.866369988506205e-10,
    -1.5594549190920564e-09,
    -5.04998593221458e-10,
    1.6854166116168774e-10,
    7.661653199770171e-11,
    -2.9803958299234147e-09,
    1.512738042237568e-09,
    2.456683523318006e-09,
    -1.7373995363755188e-11,
    -1.5351407762682237e-11,
    4.50668338573952e-10,
    -2.89711842291952e-10,
    -4.4515105435708943e-10,
    -3.441030314888876e-12,
    1.996773963126432e-10,
    -1.483844136942465e-10,
    -1.583164083164658e-10,
    -3.240074025976783e-09,
    4.560030768428946e-09,
    3.454433597930756e-09,
    -1.8818787464980127e-09,
    -5.977700482604897e-09,
    1.4358467110192895e-08
   ],
   [
    2.2253701466667336e-10,
    -4.005721634597832e-10,
    5.864945196011497e-11,
    2.949416233339068e-11,
    -7.866369988506205e-10,
    5.420324232224173e-10,
    1.4257043613229976e-09,
    1.7596327606896113e-10,
    -6.357108389942466e-11,
    -2.5819262005171855e-11,
    6.884769162643853e-10,
    -3.9259943606322367e-10,
    -1.924901081724196e-10,
    6.650642430172459e-12,
    5.4923087120688544e-12,
    -1.5876211578505643e-10,
    8.575098422873562e-11,
    6.809143133735976e-11,
    9.219055813045759e-13,
    -4.727121450229854e-11,
    2.269742509080279e-11,
    -7.858666845919709e-11,
    -1.2663754309770199e-09,
    -5.444806552298389e-10,
    3.8305985699424725e-09,
    6.915636617813605e-11,
    -2.5755931371264384e-09,
    -1.7874256801437088e-08
   ],
   [
    5.088620506092018e-10,
    -9.492174524023314e-10,
    1.327461201091946e-10,
    7.077535559930982e-11,
    -1.5594549190920564e-09,
    1.4257043613229976e-09,
    4.605499666445977e-09,
    4.1466126277355073e-10,
    -1.5044218101034222e-10,
    -6.015153495861904e-11,
    1.344886869643754e-09,
    -8.392428580000072e-10,
    2.2444029428737255e-10,
    1.5807060278505787e-11,
    1.3145842647700897e-11,
    -3.7464767616091126e-10,
    2.012170999620707e-10,
    1.0408538311840008e-10,
    2.0033934908504906e-12,
    -8.815796822528429e-11,
    3.4695963365511806e-11,
    -3.7373532584941616e-10,
    -6.928288255862028e-09,
    -3.198646508044605e-10,
    1.8198523316781445e-08,
    -4.1963704625294875e-10,
    -1.3323965877126317e-08,
    -7.379412310816107e-08
   ],
   [
    1.2286447195632122e-10,
    -1.9762898248045797e-10,
    2.746884579165437e-11,
    1.1574194937761961e-11,
    -5.04998593221458e-10,
    1.7596327606896113e-10,
    4.1466126277355073e-10,
    1.0510856443892447e-10,
    -3.5840790086742275e-11,
    -1.580942950873529e-11,
    5.798674988659123e-10,
    -3.065330892444465e-10,
    -4.460003409203148e-10,
    3.730177204398395e-12,
    3.2283961374405477e-12,
    -9.333775708336993e-11,
    6.051814252735538e-11,
    8.667821523617025e-11,
    6.832110353532456e-13,
    -3.7792153634942386e-11,
    2.8892912303217456e-11,
    1.5907927741075342e-11,
    2.92015683586235e-10,
    -8.449654788199e-10,
    1.5057174639070342e-10,
    3.448262614222183e-10,
    6.601377321915865e-10,
    -5.646511622536154e-09
   ],
   [
    -4.1889580905747306e-11,
    6.844235723218383e-11,
    -9.744159352252696e-12,
    -4.128063686164627e-12,
    1.6854166116168774e-10,
    -6.357108389942466e-11,
    -1.5044218101034222e-10,
    -3.5840790086742275e-11,
    1.238416536019127e-11,
    5.37058717114929e-12,
    -1.9158131792337456e-10,
    1.025116060409964e-10,
    1.4318968132490444e-10,
    -1.2939618982260346e-12,
    -1.1042320622911617e-12,
    3.180734828061243e-11,
    -2.0419827933562895e-11,
    -2.8284332091226355e-11,
    -2.2746743964865397e-13,
    1.2447641073103314e-11,
    -9.42816951976973e-12,
    -3.7361635476249004e-12,
    -6.714478670115226e-11,
    2.731948717739344e-10,
    -1.1760762228733846e-10,
    -1.1095598237279389e-10,
    -1.8101624888122256e-10,
    2.0827658876742824e-09
   ],
   [
    -1.84198465586208e-11,
    2.9515633257471176e-11,
    -4.087130224505665e-12,
    -1.7143904080574102e-12,
    7.661653199770171e-11,
    -2.5819262005171855e-11,
    -6.015153495861904e-11,
    -1.580942950873529e-11,
    5.37058717114929e-12,
    2.3842508785057015e-12,
    -8.839618405747308e-11,
    4.654641432528762e-11,
    6.935395203678271e-11,
    -5.581372729080373e-13,
    -4.851729207126357e-13,
    1.4044105375402071e-11,
    -9.137360542988365e-12,
    -1.3297622970000253e-11,
    -1.038073543183894e-13,
    5.77319496114941e-12,
    -4.43256657517228e-12,
    -2.833980376667006e-12,
    -5.250870621839369e-11,
    1.3043777686206566e-10,
    -4.0085973907938964e-12,
    -5.346335214597649e-11,
    -1.1294539887356787e-10,
    7.983777295057263e-10
   ],
   [
    6.699585782758865e-10,
    -1.0175047683908305e-09,
    1.3596995765172688e-10,
    5.262515835708796e-11,
    -2.9803958299234147e-09,
    6.884769162643853e-10,
    1.344886869643754e-09,
    5.798674988659123e-10,
    -1.9158131792337456e-10,
    -8.839618405747308e-11,
    3.6008271853641373e-09,
    -1.840539848429182e-09,
    -3.2067149901533416e-09,
    1.978396937394686e-11,
    1.7633186547893227e-11,
    -5.13887180869743e-10,
    3.494750815172469e-10,
    5.735380930268416e-10,
    4.092730034674413e-12,
    -2.354087338505798e-10,
    1.9118026713793062e-10,
    2.3855029195019655e-10,
    4.391338589655034e-09,
    -5.833520208812239e-09,
    -5.061228590804223e-09,
    2.534984474674353e-09,
    8.73669080957834e-09,
    -1.5932355910730643e-08
   ],
   [
    -3.4848618052874516e-10,
    5.412321080919633e-10,
    -7.382292310827701e-11,
    -2.8938584331532457e-11,
    1.512738042237568e-09,
    -3.9259943606322367e-10,
    -8.392428580000072e-10,
    -3.065330892444465e-10,
    1.025116060409964e-10,
    4.654641432528762e-11,
    -1.840539848429182e-09,
    9.58246455283549e-10,
    1.6031025699847195e-09,
    -1.0629991516053764e-11,
    -9.359635152337267e-12,
    2.711182614015349e-10,
    -1.8391187093563293e-10,
    -2.922431552823843e-10,
    -2.107257168164761e-12,
    1.189802507839096e-10,
    -9.741488859080359e-11,
    -1.0317641646015947e-10,
    -1.8365008334482966e-09,
    2.926502285095761e-09,
    1.6194582651724783e-09,
    -1.273232558164769e-09,
    -3.919212980306644e-09,
    1.1275853684329666e-08
   ],
   [
    -4.936868195862307e-10,
    6.986654423678161e-10,
    -9.402146331356609e-11,
    -2.9493175193946476e-11,
    2.456683523318006e-09,
    -1.924901081724196e-10,
    2.2444029428737255e-10,
    -4.460003409203148e-10,
    1.4318968132490444e-10,
    6.935395203678271e-11,
    -3.2067149901533416e-09,
    1.6031025699847195e-09,
    3.4575332693641004e-09,
    -1.4691114742375675e-11,
    -1.3365604099004115e-11,
    3.917361105946424e-10,
    -2.8650942063907936e-10,
    -5.559674763019296e-10,
    -3.4541156832337584e-12,
    2.0702736973333817e-10,
    -1.8532303046666787e-10,
    -3.7746790709350243e-10,
    -6.85695713149444e-09,
    5.927036401302715e-09,
    1.1499785237701461e-08,
    -2.8421280766820496e-09,
    -1.4338370258008039e-08,
    -9.408799927050893e-09
   ],
   [
    4.352863499540298e-12,
    -7.1328741487357155e-12,
    1.0219203836689598e-12,
    4.3164789816589474e-13,
    -1.7373995363755188e-11,
    6.650642430172459e-12,
    1.5807060278505787e-11,
    3.730177204398395e-12,
    -1.2939618982260346e-12,
    -5.581372729080373e-13,
    1.978396937394686e-11,
    -1.0629991516053764e-11,
    -1.4691114742375675e-11,
    1.3542907175823685e-13,
    1.1505825994865735e-13,
    -3.308146147808398e-12,
    2.124733145218377e-12,
    2.92178353236404e-12,
    2.3532851224175914e-14,
    -1.2815446924367755e-12,
    9.739340115401988e-13,
    3.4384658057857207e-13,
    5.920703909195368e-12,
    -2.809695063256599e-11,
    1.4620233532182744e-11,
    1.1437312356359987e-11,
    1.777804864214601e-11,
    -2.237940919122583e-10
   ],
   [
    3.762156091264395e-12,
    -6.079505855862075e-12,
    8.47425730997681e-13,
    3.578082087938569e-13,
    -1.5351407762682237e-11,
    5.4923087120688544e-12,
    1.3145842647700897e-11,
    3.2283961374405477e-12,
    -1.1042320622911617e-12,
    -4.851729207126357e-13,
    1.7633186547893227e-11,
    -9.359635152337267e-12,
    -1.3365604099004115e-11,
    1.1505825994865735e-13,
    9.93349205455924e-14,
    -2.8670482216168206e-12,
    1.856498417770098e-12,
    2.627863428153327e-12,
    2.087000187409944e-14,
    -1.1482289096321858e-12,
    8.759598563907819e-13,
    4.1876123292727104e-13,
    7.544268797701654e-12,
    -2.5445923614558782e-11,
    7.840834967813991e-12,
    1.0291335040766229e-11,
    1.7475625036016276e-11,
    -1.829423644383105e-10
   ],
   [
    -1.0954184022069049e-10,
    1.762580556528745e-10,
    -2.4438474903953785e-11,
    -1.0363826309064918e-11,
    4.50668338573952e-10,
    -1.5876211578505643e-10,
    -3.7464767616091126e-10,
    -9.333775708336993e-11,
    3.180734828061243e-11,
    1.4044105375402071e-11,
    -5.13887180869743e-10,
    2.711182614015349e-10,
    3.917361105946424e-10,
    -3.308146147808398e-12,
    -2.8670482216168206e-12,
    8.29774574481216e-11,
    -5.355524174459698e-11,
    -7.632666840475226e-11,
    -6.067334975639761e-13,
    3.3630801301609084e-11,
    -2.5442376317010598e-11,
    -1.3565173731112934e-11,
    -2.558296051954213e-10,
    7.446156116168362e-10,
    -1.3819665340221593e-10,
    -3.004915756329473e-10,
    -5.512560128429489e-10,
    5.0199804900840475e-09
   ],
   [
    6.896364205517235e-11,
    -1.0862843935862069e-10,
    1.484229948305734e-11,
    5.950861356758472e-12,
    -2.89711842291952e-10,
    8.575098422873562e-11,
    2.012170999620707e-10,
    6.051814252735538e-11,
    -2.0419827933562895e-11,
    -9.137360542988365e-12,
    3.494750815172469e-10,
    -1.8391187093563293e-10,
    -2.8650942063907936e-10,
    2.124733145218377e-12,
    1.856498417770098e-12,
    -5.355524174459698e-11,
    3.597177244735591e-11,
    5.454552715655219e-11,
    4.062041611333266e-13,
    -2.2534258266206604e-11,
    1.818194798988436e-11,
    1.4304705790345003e-11,
    2.448195577930841e-10,
    -5.343967488045755e-10,
    -5.611339179307366e-11,
    2.2590144852413358e-10,
    5.397621143218176e-10,
    -3.0064674706437926e-09
   ],
   [
    9.65429629287386e-11,
    -1.4168001912873798e-10,
    1.8723963777080966e-11,
    6.474930061796987e-12,
    -4.4515105435708943e-10,
    6.809143133735976e-11,
    1.0408538311840008e-10,
    8.667821523617025e-11,
    -2.8284332091226355e-11,
    -1.3297622970000253e-11,
    5.735380930268416e-10,
    -2.922431552823843e-10,
    -5.559674763019296e-10,
    2.92178353236404e-12,
    2.627863428153327e-12,
    -7.632666840475226e-11,
    5.454552715655219e-11,
    9.64224416268609e-11,
    6.383120519475188e-13,
    -3.686708869839145e-11,
    3.214094831287343e-11,
    4.910804658210888e-11,
    8.627589458965432e-10,
    -9.87903981429115e-10,
    -1.1697278324252684e-09,
    4.5165374261418294e-10,
    1.8101877131340995e-09,
    -1.4508123852607408e-09
   ],
   [
    7.923254447586193e-13,
    -1.2235320500689572e-12,
    1.6393469752275565e-13,
    6.555104429030393e-14,
    -3.441030314888876e-12,
    9.219055813045759e-13,
    2.0033934908504906e-12,
    6.832110353532456e-13,
    -2.2746743964865397e-13,
    -1.038073543183894e-13,
    4.092730034674413e-12,
    -2.107257168164761e-12,
    -3.4541156832337584e-12,
    2.3532851224175914e-14,
    2.087000187409944e-14,
    -6.067334975639761e-13,
    4.062041611333266e-13,
    6.383120519475188e-13,
    4.72660880401912e-15,
    -2.6857746443448233e-13,
    2.1277174491493623e-13,
    2.1727761452836941e-13,
    4.003002037816206e-12,
    -6.389511002260405e-12,
    -3.398933881954565e-12,
    2.683136689766265e-12,
    7.7324665047511e-12,
    -2.6043916022565646e-11
   ],
   [
    -4.4387990579310505e-11,
    6.725537221379307e-11,
    -8.928944172965479e-12,
    -3.5201783503907147e-12,
    1.996773963126432e-10,
    -4.727121450229854e-11,
    -8.815796822528429e-11,
    -3.7792153634942386e-11,
    1.2447641073103314e-11,
    5.77319496114941e-12,
    -2.354087338505798e-10,
    1.189802507839096e-10,
    2.0702736973333817e-10,
    -1.2815446924367755e-12,
    -1.1482289096321858e-12,
    3.3630801301609084e-11,
    -2.2534258266206604e-11,
    -3.686708869839145e-11,
    -2.6857746443448233e-13,
    1.5661888125057506e-11,
    -1.2289085279999733e-11,
    -1.6080997503219308e-11,
    -3.100815510804683e-10,
    3.7893100262068593e-10,
    3.890214683678505e-10,
    -1.6026220602068992e-10,
    -5.598098435402395e-10,
    8.483178891723247e-10
   ],
   [
    3.2181174917240546e-11,
    -4.722697725517035e-11,
    6.241359380643539e-12,
    2.158326488137797e-12,
    -1.483844136942465e-10,
    2.269742509080279e-11,
    3.4695963365511806e-11,
    2.8892912303217456e-11,
    -9.42816951976973e-12,
    -4.43256657517228e-12,
    1.9118026713793062e-10,
    -9.741488859080359e-11,
    -1.8532303046666787e-10,
    9.739340115401988e-13,
    8.759598563907819e-13,
    -2.5442376317010598e-11,
    1.818194798988436e-11,
    3.214094831287343e-11,
    2.1277174491493623e-13,
    -1.2289085279999733e-11,
    1.0713694251953632e-11,
    1.6369335106437635e-11,
    2.875860210114982e-10,
    -3.293025145517142e-10,
    -3.899069722528949e-10,
    1.5055168285747105e-10,
    6.033948348965709e-10,
    -4.836191128275041e-10
   ],
   [
    1.5689508740231774e-11,
    -5.400712328733196e-12,
    2.9940201480472887e-13,
    -1.8568571886705597e-12,
    -1.583164083164658e-10,
    -7.858666845919709e-11,
    -3.7373532584941616e-10,
    1.5907927741075342e-11,
    -3.7361635476249004e-12,
    -2.833980376667006e-12,
    2.3855029195019655e-10,
    -1.0317641646015947e-10,
    -3.7746790709350243e-10,
    3.4384658057857207e-13,
    4.1876123292727104e-13,
    -1.3565173731112934e-11,
    1.4304705790345003e-11,
    4.910804658210888e-11,
    2.1727761452836941e-13,
    -1.6080997503219308e-11,
    1.6369335106437635e-11,
    7.041318708616767e-11,
    1.3371510661953812e-09,
    -5.973913205709046e-10,
    -2.8104484014137355e-09,
    3.1720647655135444e-10,
    2.5154439564520855e-09,
    7.387973884179746e-09
   ],
   [
    3.2901157264368614e-10,
    -1.6828420666660567e-10,
    1.4479252429888512e-11,
    -2.5610177394253003e-11,
    -3.240074025976783e-09,
    -1.2663754309770199e-09,
    -6.928288255862028e-09,
    2.92015683586235e-10,
    -6.714478670115226e-11,
    -5.250870621839369e-11,
    4.391338589655034e-09,
    -1.8365008334482966e-09,
    -6.85695713149444e-09,
    5.920703909195368e-12,
    7.544268797701654e-12,
    -2.558296051954213e-10,
    2.448195577930841e-10,
    8.627589458965432e-10,
    4.003002037816206e-12,
    -3.100815510804683e-10,
    2.875860210114982e-10,
    1.3371510661953812e-09,
    2.6367656283908035e-08,
    -1.089108538965539e-08,
    -5.6267870895402475e-08,
    5.605137701034581e-09,
    4.672091628045939e-08,
    1.536236640931047e-07
   ],
   [
    -9.508451981608998e-10,
    1.366464781149354e-09,
    -1.812571639747051e-10,
    -6.055303807547392e-11,
    4.560030768428946e-09,
    -5.444806552298389e-10,
    -3.198646508044605e-10,
    -8.449654788199e-10,
    2.731948717739344e-10,
    1.3043777686206566e-10,
    -5.833520208812239e-09,
    2.926502285095761e-09,
    5.927036401302715e-09,
    -2.809695063256599e-11,
    -2.5445923614558782e-11,
    7.446156116168362e-10,
    -5.343967488045755e-10,
    -9.87903981429115e-10,
    -6.389511002260405e-12,
    3.7893100262068593e-10,
    -3.293025145517142e-10,
    -5.973913205709046e-10,
    -1.089108538965539e-08,
    1.0395162700766e-08,
    1.709453035977079e-08,
    -4.821801544789195e-09,
    -2.2059157104980757e-08,
    -2.85955592375837e-09
   ],
   [
    1.6213615586197057e-10,
    -1.0050095487356824e-09,
    1.4739305626665018e-10,
    1.2626832980574204e-10,
    3.454433597930756e-09,
    3.8305985699424725e-09,
    1.8198523316781445e-08,
    1.5057174639070342e-10,
    -1.1760762228733846e-10,
    -4.0085973907938964e-12,
    -5.061228590804223e-09,
    1.6194582651724783e-09,
    1.1499785237701461e-08,
    1.4620233532182744e-11,
    7.840834967813991e-12,
    -1.3819665340221593e-10,
    -5.611339179307366e-11,
    -1.1697278324252684e-09,
    -3.398933881954565e-12,
    3.890214683678505e-10,
    -3.899069722528949e-10,
    -2.8104484014137355e-09,
    -5.6267870895402475e-08,
    1.709453035977079e-08,
    1.2761569814138005e-07,
    -9.523727749770217e-09,
    -9.907022982528585e-08,
    -3.9503048370919704e-07
   ],
   [
    3.7938591429885625e-10,
    -5.261438754712351e-10,
    7.248964232620518e-11,
    2.0768773409844806e-11,
    -1.8818787464980127e-09,
    6.915636617813605e-11,
    -4.1963704625294875e-10,
    3.448262614222183e-10,
    -1.1095598237279389e-10,
    -5.346335214597649e-11,
    2.534984474674353e-09,
    -1.273232558164769e-09,
    -2.8421280766820496e-09,
    1.1437312356359987e-11,
    1.0291335040766229e-11,
    -3.004915756329473e-10,
    2.2590144852413358e-10,
    4.5165374261418294e-10,
    2.683136689766265e-12,
    -1.6026220602068992e-10,
    1.5055168285747105e-10,
    3.1720647655135444e-10,
    5.605137701034581e-09,
    -4.821801544789195e-09,
    -9.523727749770217e-09,
    2.4235107543640063e-09,
    1.2757144420843027e-08,
    8.804633301571816e-09
   ],
   [
    7.413689498851709e-10,
    -5.356039639078964e-10,
    9.990924359540957e-11,
    -3.0342084842145567e-11,
    -5.977700482604897e-09,
    -2.5755931371264384e-09,
    -1.3323965877126317e-08,
    6.601377321915865e-10,
    -1.8101624888122256e-10,
    -1.1294539887356787e-10,
    8.73669080957834e-09,
    -3.919212980306644e-09,
    -1.4338370258008039e-08,
    1.777804864214601e-11,
    1.7475625036016276e-11,
    -5.512560128429489e-10,
    5.397621143218176e-10,
    1.8101877131340995e-09,
    7.7324665047511e-12,
    -5.598098435402395e-10,
    6.033948348965709e-10,
    2.5154439564520855e-09,
    4.672091628045939e-08,
    -2.2059157104980757e-08,
    -9.907022982528585e-08,
    1.2757144420843027e-08,
    1.0286994866053524e-07,
    2.6557356346589895e-07
   ],
   [
    -6.414147598160784e-09,
    1.1998494869655595e-08,
    -1.6150278155149134e-09,
    -8.240134644509473e-10,
    1.4358467110192895e-08,
    -1.7874256801437088e-08,
    -7.379412310816107e-08,
    -5.646511622536154e-09,
    2.0827658876742824e-09,
    7.983777295057263e-10,
    -1.5932355910730643e-08,
    1.1275853684329666e-08,
    -9.408799927050893e-09,
    -2.237940919122583e-10,
    -1.829423644383105e-10,
    5.0199804900840475e-09,
    -3.0064674706437926e-09,
    -1.4508123852607408e-09,
    -2.6043916022565646e-11,
    8.483178891723247e-10,
    -4.836191128275041e-10,
    7.387973884179746e-09,
    1.536236640931047e-07,
    -2.85955592375837e-09,
    -3.9503048370919704e-07,
    8.804633301571816e-09,
    2.6557356346589895e-07,
    1.5955315932524905e-06
   ]
  ]
 }
}

==> anc/coeffs_14000.json <==
{
 "n_runs": 4,
 "sigma_SM_fb": 0.05101951791249999,
 "sigma_SM_err_fb": 9.957040153985014e-07,
 "LHCHWG-2026-013": {
  "A1": {
   "fb": 0.14863361749999998,
   "fb_err": 3.1460328855028375e-06,
   "over_sigma_SM": 2.9132697363960025,
   "err": 3.891437930868504e-05,
   "fb_err_syst": 4.3590000000037765e-05,
   "fb_err_total": 4.370338228238128e-05,
   "err_syst": 0.0015866178741141823,
   "err_total": 0.0015870950215332376
  },
  "A2": {
   "fb": -0.16577751,
   "fb_err": 5.1372430998204745e-06,
   "over_sigma_SM": -3.2492958926878415,
   "err": 6.200748139184375e-05,
   "fb_err_syst": 0.00010061266666666624,
   "fb_err_total": 0.00010074373410016299,
   "err_syst": 0.0029760655211696907,
   "err_total": 0.002976711426061247
  },
  "A3": {
   "fb": 0.09278590095,
   "fb_err": 4.006079860764069e-06,
   "over_sigma_SM": 1.8186353918343683,
   "err": 4.6145510288309376e-05,
   "fb_err_syst": 7.375787499999675e-05,
   "fb_err_total": 7.386658784840387e-05,
   "err_syst": 0.0017333743838430227,
   "err_total": 0.0017339885128463068
  },
  "A4": {
   "fb": -0.020990167999999997,
   "fb_err": 1.1847394228267613e-06,
   "over_sigma_SM": -0.4114144715361436,
   "err": 1.5651954299542667e-05,
   "fb_err_syst": 2.091350000000408e-05,
   "fb_err_total": 2.0947030571185277e-05,
   "err_syst": 0.00046609037134676123,
   "err_total": 0.0004663531043485792
  },
  "A5": {
   "fb": 0.0019953451000000004,
   "fb_err": 1.3324428067780877e-07,
   "over_sigma_SM": 0.03910944637740555,
   "err": 1.8877880748985936e-06,
   "fb_err_syst": 2.174849999999392e-06,
   "fb_err_total": 2.1789278466325363e-06,
   "err_syst": 4.820660011790878e-05,
   "err_total": 4.82435491930651e-05
  },
  "A6": {
   "fb": 0.004417474325,
   "fb_err": 2.8595179481576127e-07,
   "over_sigma_SM": 0.08658400756698842,
   "err": 4.918726918074563e-06,
   "fb_err_syst": 9.583258333333532e-06,
   "fb_err_total": 9.58752359644371e-06,
   "err_syst": 0.00021463112139627483,
   "err_total": 0.00021468747552271663
  },
  "A7": {
   "fb": -0.01337824275,
   "fb_err": 4.071689606294322e-07,
   "over_sigma_SM": -0.26221813332191984,
   "err": 3.682739595248456e-06,
   "fb_err_syst": 8.419750000000434e-06,
   "fb_err_total": 8.429589350911902e-06,
   "err_syst": 0.0001889998574301499,
   "err_total": 0.00018903573386940204
  },
  "A8": {
   "fb": 0.002471913975,
   "fb_err": 9.281094920139414e-08,
   "over_sigma_SM": 0.04845035931620144,
   "err": 9.736591216026349e-07,
   "fb_err_syst": 1.7995250000003155e-06,
   "fb_err_total": 1.801916784404263e-06,
   "err_syst": 4.216865316254009e-05,
   "err_total": 4.217989238520746e-05
  },
  "A9": {
   "fb": 0.0008611868125,
   "fb_err": 1.4646362674169706e-08,
   "over_sigma_SM": 0.016879556054938842,
   "err": 1.0749810288057936e-07,
   "fb_err_syst": 2.6544999999998913e-07,
   "fb_err_total": 2.658537538564719e-07,
   "err_syst": 6.157117312607235e-06,
   "err_total": 6.158055654452196e-06
  },
  "B1": {
   "fb": -0.7523445825,
   "fb_err": 1.4866454618254573e-05,
   "over_sigma_SM": -14.74621112238445,
   "err": 0.00014871769013100628,
   "fb_err_syst": 0.00013568500000005201,
   "fb_err_total": 0.0001364969988605271,
   "err_syst": 0.004684661007852142,
   "err_total": 0.004687020984575186
  },
  "B2": {
   "fb": 0.7886982965,
   "fb_err": 1.7836808965828485e-05,
   "over_sigma_SM": 15.458756349925558,
   "err": 0.0001709347067653873,
   "fb_err_syst": 0.00034307399999999877,
   "fb_err_total": 0.00034353736511489203,
   "err_syst": 0.00846936334402848,
   "err_total": 0.008471088131234985
  },
  "B3": {
   "fb": -0.33954255075000006,
   "fb_err": 1.2677068091478793e-05,
   "over_sigma_SM": -6.655150119848756,
   "err": 0.0001237279835062868,
   "fb_err_syst": 0.0002157842499999063,
   "fb_err_total": 0.00021615631057967763,
   "err_syst": 0.004171299484942992,
   "err_total": 0.004173134074887626
  },
  "B4": {
   "fb": 0.047510809,
   "fb_err": 2.0793955451846568e-06,
   "over_sigma_SM": 0.9312281053200555,
   "err": 2.3177918249284042e-05,
   "fb_err_syst": 3.438999999999526e-05,
   "fb_err_total": 3.445280809793314e-05,
   "err_syst": 0.0006909071164397096,
   "err_total": 0.0006912957828899327
  },
  "B5": {
   "fb": -0.056927445,
   "fb_err": 5.963054306870477e-07,
   "over_sigma_SM": -1.1157973914538408,
   "err": 1.2883425759798089e-05,
   "fb_err_syst": 1.1004749999994623e-05,
   "fb_err_total": 1.1020893916967376e-05,
   "err_syst": 0.0002796044963491173,
   "err_total": 0.0002799011558353266
  },
  "B6": {
   "fb": 0.034312458000000004,
   "fb_err": 1.1820742362480659e-06,
   "over_sigma_SM": 0.67253591182196,
   "err": 1.0248755372263309e-05,
   "fb_err_syst": 1.1854499999991441e-05,
   "fb_err_total": 1.1913289627546145e-05,
   "err_syst": 0.0002264780548134615,
   "err_total": 0.0002267098284123778
  },
  "B7": {
   "fb": 1.905933775,
   "fb_err": 0.00010846175497228585,
   "over_sigma_SM": 37.356953828312015,
   "err": 0.0014307810621124034,
   "fb_err_syst": 0.0014778150000001045,
   "fb_err_total": 0.0014817898388492807,
   "err_syst": 0.017438437252714323,
   "err_total": 0.01749703484206836
  },
  "B8": {
   "fb": -1.141425875,
   "fb_err": 3.25031120305167e-05,
   "over_sigma_SM": -22.37233752301579,
   "err": 0.00021967733546724078,
   "fb_err_syst": 0.00030194499999991464,
   "fb_err_total": 0.0003036893730715923,
   "err_syst": 0.004972733535982599,
   "err_total": 0.004977583444966442
  },
  "B9": {
   "fb": 0.3566106775,
   "fb_err": 2.5318422928440757e-05,
   "over_sigma_SM": 6.98969124152835,
   "err": 0.0003642172301383737,
   "fb_err_syst": 0.00017445216666661656,
   "fb_err_total": 0.00017627983717447766,
   "err_syst": 0.0016330130749260263,
   "err_total": 0.0016731365436236888
  },
  "B10": {
   "fb": 0.00699951775,
   "fb_err": 2.540545932594989e-05,
   "over_sigma_SM": 0.13719294176797953,
   "err": 0.000500349962075574,
   "fb_err_syst": 0.00028020260000000043,
   "fb_err_total": 0.0002813519760199362,
   "err_syst": 0.005536129295145825,
   "err_total": 0.005558693880501142
  },
  "B11": {
   "fb": -0.29473813125000003,
   "fb_err": 1.1479038754578666e-05,
   "over_sigma_SM": -5.776968174326633,
   "err": 0.00011914501975663955,
   "fb_err_syst": 0.0001215534166666421,
   "fb_err_total": 0.0001220942317804712,
   "err_syst": 0.0013523922896272467,
   "err_total": 0.001357630450739831
  },
  "B12": {
   "fb": 0.05146868625,
   "fb_err": 1.7732495770480502e-06,
   "over_sigma_SM": 1.0088038530326833,
   "err": 1.537398554416067e-05,
   "fb_err_syst": 1.7783749999999987e-05,
   "fb_err_total": 1.787193828673881e-05,
   "err_syst": 0.000339756282690562,
   "err_total": 0.0003401039415520219
  },
  "B13": {
   "fb": 0.044553754375,
   "fb_err": 2.8137511911368095e-06,
   "over_sigma_SM": 0.8732688233434708,
   "err": 3.997922935093833e-05,
   "fb_err_syst": 3.783062499998491e-05,
   "fb_err_total": 3.793512071491412e-05,
   "err_syst": 0.0004720483472414605,
   "err_total": 0.0004737383042491808
  },
  "B14": {
   "fb": -1.554720375,
   "fb_err": 0.00010027646055614652,
   "over_sigma_SM": -30.473051071677947,
   "err": 0.0014154740825513628,
   "fb_err_syst": 0.0016859733333329796,
   "fb_err_total": 0.0016889527670280145,
   "err_syst": 0.023645487168085566,
   "err_total": 0.023687816072708638
  },
  "B15": {
   "fb": 0.9755117,
   "fb_err": 0.00013495864644400124,
   "over_sigma_SM": 19.12036294958788,
   "err": 0.0022958009107989005,
   "fb_err_syst": 0.0012724283333332975,
   "fb_err_total": 0.0012795654339342517,
   "err_syst": 0.019043180044924668,
   "err_total": 0.01918106900163393
  },
  "B16": {
   "fb": 0.89673184375,
   "fb_err": 0.0003049855591483912,
   "over_sigma_SM": 17.57625082400665,
   "err": 0.005640681791795428,
   "fb_err_syst": 0.0026837962499999257,
   "fb_err_total": 0.0027010698811401977,
   "err_syst": 0.04719185329000908,
   "err_total": 0.04752776354955105
  }
 },
 "LHCHWG-2026-017": {
  "c00": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.10443936174854583,
    "err": 2.7915114684958763e-06,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 9.653237059305264e-05,
    "err_total": 9.657272445464712e-05
   },
   "kt^3 k2t^0 k3t^0": {
    "value": -0.6736326048580634,
    "err": 1.8832543265144776e-05,
    "exponents": [
     3,
     0,
     0
    ],
    "err_syst": 0.0006550902287768556,
    "err_total": 0.0006553608719818011
   },
   "kt^4 k2t^0 k3t^0": {
    "value": 1.9052193994013567,
    "err": 4.978257011242253e-05,
    "exponents": [
     4,
     0,
     0
    ],
    "err_syst": 0.0019480055052394363,
    "err_total": 0.0019486415146789185
   },
   "kt^5 k2t^0 k3t^0": {
    "value": -3.2492958926878415,
    "err": 6.200748139184375e-05,
    "exponents": [
     5,
     0,
     0
    ],
    "err_syst": 0.0029760655211696907,
    "err_total": 0.002976711426061247
   },
   "kt^6 k2t^0 k3t^0": {
    "value": 2.9132697363960025,
    "err": 3.891437930868504e-05,
    "exponents": [
     6,
     0,
     0
    ],
    "err_syst": 0.0015866178741141823,
    "err_total": 0.0015870950215332376
   },
   "kt^1 k2t^1 k3t^0": {
    "value": 1.6037640171420156,
    "err": 3.227797720366586e-05,
    "exponents": [
     1,
     1,
     0
    ],
    "err_syst": 0.0008923970187630914,
    "err_total": 0.0008929805747661107
   },
   "kt^2 k2t^1 k3t^0": {
    "value": -7.770947511302597,
    "err": 0.00011550104163386646,
    "exponents": [
     2,
     1,
     0
    ],
    "err_syst": 0.004377252007432553,
    "err_total": 0.004378775585388091
   },
   "kt^3 k2t^1 k3t^0": {
    "value": 15.458756349925558,
    "err": 0.0001709347067653873,
    "exponents": [
     3,
     1,
     0
    ],
    "err_syst": 0.00846936334402848,
    "err_total": 0.008471088131234985
   },
   "kt^4 k2t^1 k3t^0": {
    "value": -14.74621112238445,
    "err": 0.00014871769013100628,
    "exponents": [
     4,
     1,
     0
    ],
    "err_syst": 0.004684661007852142,
    "err_total": 0.004687020984575186
   },
   "kt^0 k2t^2 k3t^0": {
    "value": 6.98969124152835,
    "err": 0.0003642172301383737,
    "exponents": [
     0,
     2,
     0
    ],
    "err_syst": 0.0016330130749260263,
    "err_total": 0.0016731365436236888
   },
   "kt^1 k2t^2 k3t^0": {
    "value": -22.37233752301579,
    "err": 0.00021967733546724078,
    "exponents": [
     1,
     2,
     0
    ],
    "err_syst": 0.004972733535982599,
    "err_total": 0.004977583444966442
   },
   "kt^2 k2t^2 k3t^0": {
    "value": 37.356953828312015,
    "err": 0.0014307810621124034,
    "exponents": [
     2,
     2,
     0
    ],
    "err_syst": 0.017438437252714323,
    "err_total": 0.01749703484206836
   },
   "kt^1 k2t^0 k3t^1": {
    "value": 3.7641453527523083,
    "err": 0.00010963576128171009,
    "exponents": [
     1,
     0,
     1
    ],
    "err_syst": 0.0005574179707443783,
    "err_total": 0.0005680975217870614
   },
   "kt^2 k2t^0 k3t^1": {
    "value": -11.553936348653266,
    "err": 0.0002382900395132791,
    "exponents": [
     2,
     0,
     1
    ],
    "err_syst": 0.0027047845792544933,
    "err_total": 0.002715260901479662
   },
   "kt^3 k2t^0 k3t^1": {
    "value": 0.27438588353595905,
    "err": 0.001000699924151148,
    "exponents": [
     3,
     0,
     1
    ],
    "err_syst": 0.01107225859029165,
    "err_total": 0.011117387761002283
   },
   "kt^0 k2t^1 k3t^1": {
    "value": 38.24072589917576,
    "err": 0.004591601821597801,
    "exponents": [
     0,
     1,
     1
    ],
    "err_syst": 0.038086360089849336,
    "err_total": 0.03836213800326786
   },
   "kt^1 k2t^1 k3t^1": {
    "value": -60.946102143355894,
    "err": 0.0028309481651027256,
    "exponents": [
     1,
     1,
     1
    ],
    "err_syst": 0.04729097433617113,
    "err_total": 0.047375632145417276
   },
   "kt^0 k2t^0 k3t^2": {
    "value": 70.3050032960266,
    "err": 0.02256272716718171,
    "exponents": [
     0,
     0,
     2
    ],
    "err_syst": 0.1887674131600363,
    "err_total": 0.1901110541982042
   }
  },
  "c10": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.2533385041420251,
    "err": 9.35685587935161e-06,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 0.00027716370679670144,
    "err_total": 0.0002773216023270362
   },
   "kt^3 k2t^0 k3t^0": {
    "value": -1.4964615479303507,
    "err": 5.006766377631035e-05,
    "exponents": [
     3,
     0,
     0
    ],
    "err_syst": 0.001587270971470378,
    "err_total": 0.001588060423229713
   },
   "kt^4 k2t^0 k3t^0": {
    "value": 3.6372707836687366,
    "err": 9.229102057661875e-05,
    "exponents": [
     4,
     0,
     0
    ],
    "err_syst": 0.0034667487676860453,
    "err_total": 0.0034679770256926135
   },
   "kt^5 k2t^0 k3t^0": {
    "value": -3.2492958926878415,
    "err": 6.200748139184375e-05,
    "exponents": [
     5,
     0,
     0
    ],
    "err_syst": 0.0029760655211696907,
    "err_total": 0.002976711426061247
   },
   "kt^1 k2t^1 k3t^0": {
    "value": 3.4662202277821264,
    "err": 7.835065302818524e-05,
    "exponents": [
     1,
     1,
     0
    ],
    "err_syst": 0.0022242349466630174,
    "err_total": 0.002225614504532844
   },
   "kt^2 k2t^1 k3t^0": {
    "value": -13.310300239697511,
    "err": 0.0002474559670125736,
    "exponents": [
     2,
     1,
     0
    ],
    "err_syst": 0.008342598969885984,
    "err_total": 0.008346268149775252
   },
   "kt^3 k2t^1 k3t^0": {
    "value": 15.458756349925558,
    "err": 0.0001709347067653873,
    "exponents": [
     3,
     1,
     0
    ],
    "err_syst": 0.00846936334402848,
    "err_total": 0.008471088131234985
   },
   "kt^0 k2t^2 k3t^0": {
    "value": 13.9793824830567,
    "err": 0.0007284344602767474,
    "exponents": [
     0,
     2,
     0
    ],
    "err_syst": 0.0032660261498520526,
    "err_total": 0.0033462730872473776
   },
   "kt^1 k2t^2 k3t^0": {
    "value": -22.37233752301579,
    "err": 0.00021967733546724078,
    "exponents": [
     1,
     2,
     0
    ],
    "err_syst": 0.004972733535982599,
    "err_total": 0.004977583444966442
   },
   "kt^1 k2t^0 k3t^1": {
    "value": 4.035215412130733,
    "err": 6.149594217664267e-05,
    "exponents": [
     1,
     0,
     1
    ],
    "err_syst": 0.001359025130762248,
    "err_total": 0.0013604157662080877
   },
   "kt^2 k2t^0 k3t^1": {
    "value": -11.553936348653266,
    "err": 0.0002382900395132791,
    "exponents": [
     2,
     0,
     1
    ],
    "err_syst": 0.0027047845792544933,
    "err_total": 0.002715260901479662
   },
   "kt^0 k2t^1 k3t^1": {
    "value": 38.24072589917576,
    "err": 0.004591601821597801,
    "exponents": [
     0,
     1,
     1
    ],
    "err_syst": 0.038086360089849336,
    "err_total": 0.03836213800326786
   }
  },
  "c20": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.2831070375806347,
    "err": 1.2218710708072343e-05,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 0.0003314082538700136,
    "err_total": 0.0003316334235636374
   },
   "kt^3 k2t^0 k3t^0": {
    "value": -1.2342434146084307,
    "err": 4.695586289862797e-05,
    "exponents": [
     3,
     0,
     0
    ],
    "err_syst": 0.0013982711140403392,
    "err_total": 0.001399059313045793
   },
   "kt^4 k2t^0 k3t^0": {
    "value": 1.8186353918343683,
    "err": 4.6145510288309376e-05,
    "exponents": [
     4,
     0,
     0
    ],
    "err_syst": 0.0017333743838430227,
    "err_total": 0.0017339885128463068
   },
   "kt^1 k2t^1 k3t^0": {
    "value": 2.7936843159601668,
    "err": 6.953375474785198e-05,
    "exponents": [
     1,
     1,
     0
    ],
    "err_syst": 0.0020727213493190177,
    "err_total": 0.0020738873486696873
   },
   "kt^2 k2t^1 k3t^0": {
    "value": -6.655150119848756,
    "err": 0.0001237279835062868,
    "exponents": [
     2,
     1,
     0
    ],
    "err_syst": 0.004171299484942992,
    "err_total": 0.004173134074887626
   },
   "kt^0 k2t^2 k3t^0": {
    "value": 6.98969124152835,
    "err": 0.0003642172301383737,
    "exponents": [
     0,
     2,
     0
    ],
    "err_syst": 0.0016330130749260263,
    "err_total": 0.0016731365436236888
   },
   "kt^1 k2t^0 k3t^1": {
    "value": 2.0176077060653665,
    "err": 3.074797108832134e-05,
    "exponents": [
     1,
     0,
     1
    ],
    "err_syst": 0.000679512565381124,
    "err_total": 0.0006802078831040438
   }
  },
  "c30": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.1564377855096222,
    "err": 7.5511522995943745e-06,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 0.00019282640047163513,
    "err_total": 0.0001929741967722604
   },
   "kt^3 k2t^0 k3t^0": {
    "value": -0.4114144715361436,
    "err": 1.5651954299542667e-05,
    "exponents": [
     3,
     0,
     0
    ],
    "err_syst": 0.00046609037134676123,
    "err_total": 0.0004663531043485792
   },
   "kt^1 k2t^1 k3t^0": {
    "value": 0.9312281053200555,
    "err": 2.3177918249284042e-05,
    "exponents": [
     1,
     1,
     0
    ],
    "err_syst": 0.0006909071164397096,
    "err_total": 0.0006912957828899327
   }
  },
  "c40": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.03910944637740555,
    "err": 1.8877880748985936e-06,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 4.820660011790878e-05,
    "err_total": 4.82435491930651e-05
   }
  },
  "c01": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.08220947142607912,
    "err": 1.0135413555606777e-06,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 5.4482887787740686e-05,
    "err_total": 5.449231439176515e-05
   },
   "kt^3 k2t^0 k3t^0": {
    "value": -0.26221813332191984,
    "err": 3.682739595248456e-06,
    "exponents": [
     3,
     0,
     0
    ],
    "err_syst": 0.0001889998574301499,
    "err_total": 0.00018903573386940204
   },
   "kt^4 k2t^0 k3t^0": {
    "value": 0.08658400756698842,
    "err": 4.918726918074563e-06,
    "exponents": [
     4,
     0,
     0
    ],
    "err_syst": 0.00021463112139627483,
    "err_total": 0.00021468747552271663
   },
   "kt^1 k2t^1 k3t^0": {
    "value": 0.67253591182196,
    "err": 1.0248755372263309e-05,
    "exponents": [
     1,
     1,
     0
    ],
    "err_syst": 0.0002264780548134615,
    "err_total": 0.0002267098284123778
   },
   "kt^2 k2t^1 k3t^0": {
    "value": -1.1157973914538408,
    "err": 1.2883425759798089e-05,
    "exponents": [
     2,
     1,
     0
    ],
    "err_syst": 0.0002796044963491173,
    "err_total": 0.0002799011558353266
   },
   "kt^1 k2t^0 k3t^1": {
    "value": 1.7465376466869416,
    "err": 7.995845870187666e-05,
    "exponents": [
     1,
     0,
     1
    ],
    "err_syst": 0.000944096694482921,
    "err_total": 0.0009474766084983616
   }
  },
  "c11": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.09690071863240288,
    "err": 1.9473182432052697e-06,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 8.433730632508019e-05,
    "err_total": 8.435978477041492e-05
   },
   "kt^3 k2t^0 k3t^0": {
    "value": -0.26221813332191984,
    "err": 3.682739595248456e-06,
    "exponents": [
     3,
     0,
     0
    ],
    "err_syst": 0.0001889998574301499,
    "err_total": 0.00018903573386940204
   },
   "kt^1 k2t^1 k3t^0": {
    "value": 0.67253591182196,
    "err": 1.0248755372263309e-05,
    "exponents": [
     1,
     1,
     0
    ],
    "err_syst": 0.0002264780548134615,
    "err_total": 0.0002267098284123778
   }
  },
  "c21": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.04845035931620144,
    "err": 9.736591216026349e-07,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 4.216865316254009e-05,
    "err_total": 4.217989238520746e-05
   }
  },
  "c02": {
   "kt^2 k2t^0 k3t^0": {
    "value": 0.016879556054938842,
    "err": 1.0749810288057936e-07,
    "exponents": [
     2,
     0,
     0
    ],
    "err_syst": 6.157117312607235e-06,
    "err_total": 6.158055654452196e-06
   }
  }
 },
 "correlations": {
  "note": "Correlation matrices of the MC uncertainties, from the run-to-run covariance of the 28 bins (linearised for the ratios to sigma_SM). With n_runs runs the covariance has rank <= n_runs - 1, so use enough runs.",
  "LHCHWG-2026-013": {
   "labels": [
    "A1",
    "A2",
    "A3",
    "A4",
    "A5",
    "A6",
    "A7",
    "A8",
    "A9",
    "B1",
    "B2",
    "B3",
    "B4",
    "B5",
    "B6",
    "B7",
    "B8",
    "B9",
    "B10",
    "B11",
    "B12",
    "B13",
    "B14",
    "B15",
    "B16",
    "sigma_SM"
   ],
   "matrix": [
    [
     1.0,
     -0.9843867017048482,
     0.9828354849542885,
     -0.9757581242382218,
     0.9718384780274584,
     0.8887239783334018,
     -0.9711646097032788,
     0.9738538094414652,
     0.9319263720357429,
     -0.9637637095045946,
     0.9760952516460788,
     -0.935516104075877,
     0.9354383409542619,
     -0.9046207587401693,
     0.7901890791065374,
     0.1717222998209238,
     -0.7543044921873684,
     0.6204284237474343,
     0.5778615072302266,
     -0.6780118189156279,
     0.7901918780311836,
     0.15750306862977154,
     0.00034531609472394594,
     0.19766248267991418,
     -0.3811894959162131,
     0.6975577699714667
    ],
    [
     -0.9843867017048482,
     0.9999999999999999,
     -0.9828755410062806,
     0.9787988673750305,
     -0.9768803749850148,
     -0.9505002590429229,
     0.9572375595233912,
     -0.9672894538592326,
     -0.8836288751391003,
     0.9226486578642911,
     -0.9553414395279298,
     0.9010127199303579,
     -0.9045195354247856,
     0.8413402021401742,
     -0.7104099596400745,
     -0.05685664364577242,
     0.6653157062620205,
     -0.534648093640815,
     -0.6744535222979753,
     0.5896849845568314,
     -0.7104120469093019,
     -0.03425614853085337,
     -0.1076947484726805,
     -0.10071569013645551,
     0.4436536809241502,
     -0.5745582576337245
    ],
    [
     0.9828354849542885,
     -0.9828755410062806,
     1.0,
     -0.9983259096054564,
     0.9956802287725686,
     0.888949912433665,
     -0.9920561527792077,
     0.9956888596090844,
     0.9445532523650091,
     -0.9473852572586263,
     0.9857913512210544,
     -0.9625125874062515,
     0.9653708522985762,
     -0.9026113135980856,
     0.8180070100183767,
     0.15256128403587593,
     -0.7711437691196592,
     0.6510472360737369,
     0.5934536956031667,
     -0.7035230966386044,
     0.8180086131748666,
     0.15242435480140887,
     0.029202914014921522,
     0.19708839790278418,
     -0.40923354515433685,
     0.6821899191751999
    ],
    [
     -0.9757581242382218,
     0.9787988673750305,
     -0.9983259096054564,
     1.0000000000000002,
     -0.9992321692372969,
     -0.88424232572257,
     0.9889578859216516,
     -0.9960065704039469,
     -0.9379990704654404,
     0.9317572351749879,
     -0.9782206279546349,
     0.9582577510991376,
     -0.9661619851492989,
     0.8892132654525005,
     -0.8113152752930743,
     -0.12384075694546713,
     0.758109601192274,
     -0.6383579686476631,
     -0.6050510767803359,
     0.688437789746906,
     -0.8113171354358555,
     -0.1293629095488948,
     -0.06112270382780334,
     -0.1735084857454176,
     0.43873350239909703,
     -0.6721984334391329
    ],
    [
     0.9718384780274584,
     -0.9768803749850148,
     0.9956802287725686,
     -0.9992321692372969,
     1.0000000000000002,
     0.8847907548377557,
     -0.9834257085978775,
     0.9930314528287338,
     0.9286831484020887,
     -0.9202135378010536,
     0.9701410752381222,
     -0.951215306959105,
     0.9618630675885802,
     -0.8758823108144805,
     0.8015819334907708,
     0.10362107212420935,
     -0.7453722079182924,
     0.6293925832651726,
     0.6106071942467023,
     -0.675017288728125,
     0.8015839029317132,
     0.11233005655108128,
     0.0817690219715946,
     0.16307484863468055,
     -0.4543338967206485,
     0.6622362439073729
    ],
    [
     0.8887239783334018,
     -0.9505002590429229,
     0.888949912433665,
     -0.88424232572257,
     0.8847907548377557,
     1.0,
     -0.8336376652034881,
     0.8528568772135631,
     0.7063004472221462,
     -0.7901068741590184,
     0.8305499318740754,
     -0.740548530476134,
     0.740972042603072,
     -0.6570867000696589,
     0.4830844050754347,
     -0.11665832721964924,
     -0.4422911363211448,
     0.33226263823227636,
     0.7656907834297775,
     -0.3755760816966979,
     0.48308534876878617,
     -0.1674165820739811,
     0.2408645309603142,
     -0.039147081247525695,
     -0.4618068596752245,
     0.30757708814100193
    ],
    [
     -0.9711646097032788,
     0.9572375595233912,
     -0.9920561527792077,
     0.9889578859216516,
     -0.9834257085978775,
     -0.8336376652034881,
     1.0,
     -0.9967583617937966,
     -0.9757894524523593,
     0.9610306900021078,
     -0.9959772022722092,
     0.9856812649597991,
     -0.9858731324930355,
     0.9407138553599376,
     -0.8717219723813358,
     -0.22055297145569477,
     0.8273304663470923,
     -0.699283811066832,
     -0.542097082975022,
     0.7625117181738162,
     -0.871723532336949,
     -0.2270931974605044,
     0.03247530920755497,
     -0.23902613807843906,
     0.37534372776627617,
     -0.7449996475263605
    ],
    [
     0.9738538094414652,
     -0.9672894538592326,
     0.9956888596090844,
     -0.9960065704039469,
     0.9930314528287338,
     0.8528568772135631,
     -0.9967583617937966,
     1.0000000000000002,
     0.9605307000606683,
     -0.9437750351988812,
     0.9880232239102238,
     -0.9736889919844928,
     0.9811290418829705,
     -0.9154618428187231,
     0.8423832945284055,
     0.15620882588350285,
     -0.7889725724012128,
     0.6582410231555972,
     0.585568642853613,
     -0.717852491979765,
     0.8423851974686503,
     0.16431728370514784,
     0.033167659141315815,
     0.1831447491977936,
     -0.4283338815360661,
     0.711791738655625
    ],
    [
     0.9319263720357429,
     -0.8836288751391003,
     0.9445532523650091,
     -0.9379990704654404,
     0.9286831484020887,
     0.7063004472221462,
     -0.9757894524523593,
     0.9605307000606683,
     1.0000000000000002,
     -0.9674684542011318,
     0.9796799487476388,
     -0.990782703506833,
     0.9842634550511594,
     -0.986404168017417,
     0.9439449753346293,
     0.37716978509656285,
     -0.913348336521159,
     0.7822882022628325,
     0.3870707747222915,
     -0.8552182655459865,
     0.9439469391279719,
     0.3935829753423008,
     -0.18656088626820075,
     0.354889502664667,
     -0.26235760725657586,
     0.8609620521560203
    ],
    [
     -0.9637637095045946,
     0.9226486578642911,
     -0.9473852572586263,
     0.9317572351749879,
     -0.9202135378010536,
     -0.7901068741590184,
     0.9610306900021078,
     -0.9437750351988812,
     -0.9674684542011318,
     1.0,
     -0.9805813648391726,
     0.9561523820698841,
     -0.9354249688820814,
     0.9752420043133997,
     -0.8750018031010318,
     -0.4053423690914562,
     0.8689443558004697,
     -0.7380151878614715,
     -0.3989534854976493,
     0.8122369284098662,
     -0.8750051323879046,
     -0.38329719862162936,
     0.23775583848640605,
     -0.3761510108513222,
     0.17654424888098055,
     -0.799435376622261
    ],
    [
     0.9760952516460788,
     -0.9553414395279298,
     0.9857913512210544,
     -0.9782206279546349,
     0.9701410752381222,
     0.8305499318740754,
     -0.9959772022722092,
     0.9880232239102238,
     0.9796799487476388,
     -0.9805813648391726,
     1.0,
     -0.9827946627376675,
     0.9762005047280056,
     -0.9578598127077834,
     0.8741523229531666,
     0.27170442630606173,
     -0.8412652931333402,
     0.7071478678436824,
     0.5148184561032986,
     -0.7771607192787909,
     0.8741544135563442,
     0.26672095208460095,
     -0.08914448051703328,
     0.26924035630474136,
     -0.32381325283228796,
     0.7597194355706217
    ],
    [
     -0.935516104075877,
     0.9010127199303579,
     -0.9625125874062515,
     0.9582577510991376,
     -0.951215306959105,
     -0.740548530476134,
     0.9856812649597991,
     -0.9736889919844928,
     -0.990782703506833,
     0.9561523820698841,
     -0.9827946627376675,
     1.0,
     -0.99430557408226,
     0.965665053291236,
     -0.9402160584948281,
     -0.3360516678964331,
     0.9045899975457908,
     -0.7997874286928841,
     -0.41442476143252865,
     0.8526176270935996,
     -0.9402169336176598,
     -0.3590466307443924,
     0.14496006388147428,
     -0.3610538547177412,
     0.2865709294398735,
     -0.831556518914124
    ],
    [
     0.9354383409542619,
     -0.9045195354247856,
     0.9653708522985762,
     -0.9661619851492989,
     0.9618630675885802,
     0.740972042603072,
     -0.9858731324930355,
     0.9811290418829705,
     0.9842634550511594,
     -0.9354249688820814,
     0.9762005047280056,
     -0.99430557408226,
     1.0,
     -0.9456179742189664,
     0.9229996882300471,
     0.26300623003496054,
     -0.8727374618023374,
     0.7582805456287234,
     0.46047689343731907,
     -0.8106122201235668,
     0.9230010946361697,
     0.293559164243005,
     -0.06542254304034957,
     0.28777410297033934,
     -0.36324695608795204,
     0.8149029971694859
    ],
    [
     -0.9046207587401693,
     0.8413402021401742,
     -0.9026113135980856,
     0.8892132654525005,
     -0.8758823108144805,
     -0.6570867000696589,
     0.9407138553599376,
     -0.9154618428187231,
     -0.986404168017417,
     0.9752420043133997,
     -0.9578598127077834,
     0.965665053291236,
     -0.9456179742189664,
     1.0,
     -0.9458560629951831,
     -0.5019691711248458,
     0.9400320166435442,
     -0.8092037575441364,
     -0.2826602906855518,
     0.8896316569468534,
     -0.9458589058014092,
     -0.502025676364233,
     0.3251016064209956,
     -0.44359163293673903,
     0.128581055006118,
     -0.8880526564265224
    ],
    [
     0.7901890791065374,
     -0.7104099596400745,
     0.8180070100183767,
     -0.8113152752930743,
     0.8015819334907708,
     0.4830844050754347,
     -0.8717219723813358,
     0.8423832945284055,
     0.9439449753346293,
     -0.8750018031010318,
     0.8741523229531666,
     -0.9402160584948281,
     0.9229996882300471,
     -0.9458560629951831,
     1.0,
     0.5567413280192545,
     -0.987159542258437,
     0.924392034945178,
     0.11162107322880208,
     -0.9633048159596519,
     0.9999999989784117,
     0.6099753907865829,
     -0.37550925987806216,
     0.5767448685483184,
     -0.07824207067460952,
     0.9504824055039447
    ],
    [
     0.1717222998209238,
     -0.05685664364577242,
     0.15256128403587593,
     -0.12384075694546713,
     0.10362107212420935,
     -0.11665832721964924,
     -0.22055297145569477,
     0.15620882588350285,
     0.37716978509656285,
     -0.4053423690914562,
     0.27170442630606173,
     -0.3360516678964331,
     0.26300623003496054,
     -0.5019691711248458,
     0.5567413280192545,
     1.0,
     -0.667690930396964,
     0.6991642965483547,
     -0.6491921683920743,
     -0.7239822321195346,
     0.556744559953569,
     0.9817702681160738,
     -0.9760912756559741,
     0.8811243657257354,
     0.7577843702101703,
     0.6356925945918269
    ],
    [
     -0.7543044921873684,
     0.6653157062620205,
     -0.7711437691196592,
     0.758109601192274,
     -0.7453722079182924,
     -0.4422911363211448,
     0.8273304663470923,
     -0.7889725724012128,
     -0.913348336521159,
     0.8689443558004697,
     -0.8412652931333402,
     0.9045899975457908,
     -0.8727374618023374,
     0.9400320166435442,
     -0.987159542258437,
     -0.667690930396964,
     1.0000000000000002,
     -0.9501607289460935,
     -0.009123016306171164,
     0.988274241217586,
     -0.9871600279985104,
     -0.7055654791767332,
     0.5039146229053407,
     -0.67259467717252,
     -0.05759666934957843,
     -0.9547015590695134
    ],
    [
     0.6204284237474343,
     -0.534648093640815,
     0.6510472360737369,
     -0.6383579686476631,
     0.6293925832651726,
     0.33226263823227636,
     -0.699283811066832,
     0.6582410231555972,
     0.7822882022628325,
     -0.7380151878614715,
     0.7071478678436824,
     -0.7997874286928841,
     0.7582805456287234,
     -0.8092037575441364,
     0.924392034945178,
     0.6991642965483547,
     -0.9501607289460935,
     1.0,
     -0.15398947940105454,
     -0.9753921580970881,
     0.9243878331492644,
     0.7595159300411756,
     -0.5608473359450227,
     0.8187339373645831,
     0.1853279601882636,
     0.891949643312058
    ],
    [
     0.5778615072302266,
     -0.6744535222979753,
     0.5934536956031667,
     -0.6050510767803359,
     0.6106071942467023,
     0.7656907834297775,
     -0.542097082975022,
     0.585568642853613,
     0.3870707747222915,
     -0.3989534854976493,
     0.5148184561032986,
     -0.41442476143252865,
     0.46047689343731907,
     -0.2826602906855518,
     0.11162107322880208,
     -0.6491921683920743,
     -0.009123016306171164,
     -0.15398947940105454,
     1.0,
     0.09063195791219744,
     0.11162119246438136,
     -0.6774751243439876,
     0.7494526227309822,
     -0.6178487668976392,
     -0.8591749468280835,
     -0.05675591399121891
    ],
    [
     -0.6780118189156279,
     0.5896849845568314,
     -0.7035230966386044,
     0.688437789746906,
     -0.675017288728125,
     -0.3755760816966979,
     0.7625117181738162,
     -0.717852491979765,
     -0.8552182655459865,
     0.8122369284098662,
     -0.7771607192787909,
     0.8526176270935996,
     -0.8106122201235668,
     0.8896316569468534,
     -0.9633048159596519,
     -0.7239822321195346,
     0.988274241217586,
     -0.9753921580970881,
     0.09063195791219744,
     1.0,
     -0.9633036175270159,
     -0.7679501687545182,
     0.57570483441436,
     -0.7593929396317094,
     -0.1590558679518121,
     -0.9254120016042319
    ],
    [
     0.7901918780311836,
     -0.7104120469093019,
     0.8180086131748666,
     -0.8113171354358555,
     0.8015839029317132,
     0.48308534876878617,
     -0.871723532336949,
     0.8423851974686503,
     0.9439469391279719,
     -0.8750051323879046,
     0.8741544135563442,
     -0.9402169336176598,
     0.9230010946361697,
     -0.9458589058014092,
     0.9999999989784117,
     0.556744559953569,
     -0.9871600279985104,
     0.9243878331492644,
     0.11162119246438136,
     -0.9633036175270159,
     1.0000000000000002,
     0.6099765188625716,
     -0.3755124032838498,
     0.5767409498381355,
     -0.0782400398821671,
     0.9504845372343036
    ],
    [
     0.15750306862977154,
     -0.03425614853085337,
     0.15242435480140887,
     -0.1293629095488948,
     0.11233005655108128,
     -0.1674165820739811,
     -0.2270931974605044,
     0.16431728370514784,
     0.3935829753423008,
     -0.38329719862162936,
     0.26672095208460095,
     -0.3590466307443924,
     0.293559164243005,
     -0.502025676364233,
     0.6099753907865829,
     0.9817702681160738,
     -0.7055654791767332,
     0.7595159300411756,
     -0.6774751243439876,
     -0.7679501687545182,
     0.6099765188625716,
     1.0,
     -0.943827911531151,
     0.9131460026055515,
     0.7051967962185972,
     0.6908450435356581
    ],
    [
     0.00034531609472394594,
     -0.1076947484726805,
     0.029202914014921522,
     -0.06112270382780334,
     0.0817690219715946,
     0.2408645309603142,
     0.03247530920755497,
     0.033167659141315815,
     -0.18656088626820075,
     0.23775583848640605,
     -0.08914448051703328,
     0.14496006388147428,
     -0.06542254304034957,
     0.3251016064209956,
     -0.37550925987806216,
     -0.9760912756559741,
     0.5039146229053407,
     -0.5608473359450227,
     0.7494526227309822,
     0.57570483441436,
     -0.3755124032838498,
     -0.943827911531151,
     0.9999999999999998,
     -0.8534853997863466,
     -0.8699734447528915,
     -0.4722608697421507
    ],
    [
     0.19766248267991418,
     -0.10071569013645551,
     0.19708839790278418,
     -0.1735084857454176,
     0.16307484863468055,
     -0.039147081247525695,
     -0.23902613807843906,
     0.1831447491977936,
     0.354889502664667,
     -0.3761510108513222,
     0.26924035630474136,
     -0.3610538547177412,
     0.28777410297033934,
     -0.44359163293673903,
     0.5767448685483184,
     0.8811243657257354,
     -0.67259467717252,
     0.8187339373645831,
     -0.6178487668976392,
     -0.7593929396317094,
     0.5767409498381355,
     0.9131460026055515,
     -0.8534853997863466,
     1.0,
     0.6727765588010368,
     0.6208077711415497
    ],
    [
     -0.3811894959162131,
     0.4436536809241502,
     -0.40923354515433685,
     0.43873350239909703,
     -0.4543338967206485,
     -0.4618068596752245,
     0.37534372776627617,
     -0.4283338815360661,
     -0.26235760725657586,
     0.17654424888098055,
     -0.32381325283228796,
     0.2865709294398735,
     -0.36324695608795204,
     0.128581055006118,
     -0.07824207067460952,
     0.7577843702101703,
     -0.05759666934957843,
     0.1853279601882636,
     -0.8591749468280835,
     -0.1590558679518121,
     -0.0782400398821671,
     0.7051967962185972,
     -0.8699734447528915,
     0.6727765588010368,
     1.0,
     0.018680876740218767
    ],
    [
     0.6975577699714667,
     -0.5745582576337245,
     0.6821899191752004,
     -0.6721984334391329,
     0.6622362439073729,
     0.30757708814100193,
     -0.7449996475263605,
     0.711791738655625,
     0.8609620521560203,
     -0.799435376622261,
     0.7597194355706218,
     -0.8315565189141243,
     0.8149029971694859,
     -0.8880526564265224,
     0.9504824055039447,
     0.6356925945918269,
     -0.9547015590695134,
     0.891949643312058,
     -0.05675591399121891,
     -0.9254120016042319,
     0.9504845372343036,
     0.6908450435356581,
     -0.4722608697421507,
     0.6208077711415497,
     0.018680876740218767,
     1.0
    ]
   ]
  },
  "LHCHWG-2026-017": {
   "labels": [
    "c00: kt^2 k2t^0 k3t^0",
    "c00: kt^3 k2t^0 k3t^0",
    "c00: kt^4 k2t^0 k3t^0",
    "c00: kt^5 k2t^0 k3t^0",
    "c00: kt^6 k2t^0 k3t^0",
    "c00: kt^1 k2t^1 k3t^0",
    "c00: kt^2 k2t^1 k3t^0",
    "c00: kt^3 k2t^1 k3t^0",
    "c00: kt^4 k2t^1 k3t^0",
    "c00: kt^0 k2t^2 k3t^0",
    "c00: kt^1 k2t^2 k3t^0",
    "c00: kt^2 k2t^2 k3t^0",
    "c00: kt^1 k2t^0 k3t^1",
    "c00: kt^2 k2t^0 k3t^1",
    "c00: kt^3 k2t^0 k3t^1",
    "c00: kt^0 k2t^1 k3t^1",
    "c00: kt^1 k2t^1 k3t^1",
    "c00: kt^0 k2t^0 k3t^2",
    "c10: kt^2 k2t^0 k3t^0",
    "c10: kt^3 k2t^0 k3t^0",
    "c10: kt^4 k2t^0 k3t^0",
    "c10: kt^5 k2t^0 k3t^0",
    "c10: kt^1 k2t^1 k3t^0",
    "c10: kt^2 k2t^1 k3t^0",
    "c10: kt^3 k2t^1 k3t^0",
    "c10: kt^0 k2t^2 k3t^0",
    "c10: kt^1 k2t^2 k3t^0",
    "c10: kt^1 k2t^0 k3t^1",
    "c10: kt^2 k2t^0 k3t^1",
    "c10: kt^0 k2t^1 k3t^1",
    "c20: kt^2 k2t^0 k3t^0",
    "c20: kt^3 k2t^0 k3t^0",
    "c20: kt^4 k2t^0 k3t^0",
    "c20: kt^1 k2t^1 k3t^0",
    "c20: kt^2 k2t^1 k3t^0",
    "c20: kt^0 k2t^2 k3t^0",
    "c20: kt^1 k2t^0 k3t^1",
    "c30: kt^2 k2t^0 k3t^0",
    "c30: kt^3 k2t^0 k3t^0",
    "c30: kt^1 k2t^1 k3t^0",
    "c40: kt^2 k2t^0 k3t^0",
    "c01: kt^2 k2t^0 k3t^0",
    "c01: kt^3 k2t^0 k3t^0",
    "c01: kt^4 k2t^0 k3t^0",
    "c01: kt^1 k2t^1 k3t^0",
    "c01: kt^2 k2t^1 k3t^0",
    "c01: kt^1 k2t^0 k3t^1",
    "c11: kt^2 k2t^0 k3t^0",
    "c11: kt^3 k2t^0 k3t^0",
    "c11: kt^1 k2t^1 k3t^0",
    "c21: kt^2 k2t^0 k3t^0",
    "c02: kt^2 k2t^0 k3t^0"
   ],
   "matrix": [
    [
     1.0000000000000002,
     -0.9992822059400771,
     0.9919503677737437,
     -0.9351099483019688,
     0.8500220987110719,
     0.9440148416939885,
     -0.9724185825658549,
     0.9493981121232586,
     -0.7358869088373503,
     0.2817904789287855,
     -0.585789023973309,
     -0.5472068965997001,
     -0.11159425052161953,
     -0.36165538661414764,
     0.8112669611134239,
     -0.31001658255501924,
     0.5847370696911712,
     -0.6327686753473395,
     0.998724654042562,
     -0.998976615944713,
     0.9952181627255394,
     -0.9351099483019688,
     0.9643763079418425,
     -0.969558555315541,
     0.9493981121232586,
     0.2817904789287855,
     -0.585789023973309,
     0.751602571489306,
     -0.36165538661414764,
     -0.31001658255501924,
     0.996913826059717,
     -0.9982654435026809,
     0.9952181627255394,
     0.9740197440294606,
     -0.969558555315541,
     0.2817904789287855,
     0.751602571489306,
     0.9952003777121377,
     -0.9982654435026813,
     0.9740197440294599,
     0.9952003777121377,
     0.9900169017919196,
     -0.9901248660283023,
     0.9318999687658966,
     0.7515927446734912,
     -0.7806889079577601,
     -0.5900799287079574,
     0.9970723476588218,
     -0.9901248660283023,
     0.7515927446734912,
     0.9970723476588218,
     0.9306250117575785
    ],
    [
     -0.9992822059400761,
     1.0000000000000002,
     -0.9939407806301663,
     0.9351459803671309,
     -0.8479335399346214,
     -0.946507789338614,
     0.9774543524334686,
     -0.9520301944015752,
     0.7408221307882137,
     -0.30456369739435823,
     0.6083309424904974,
     0.5259895509448063,
     0.08699966959497031,
     0.3871023698833235,
     -0.8005974981822709,
     0.2841344437825621,
     -0.5627132859225522,
     0.6137380855966691,
     -0.9981830180543109,
     0.9995674039595768,
     -0.996926541176679,
     0.9351459803671309,
     -0.965083571320678,
     0.9744703260293418,
     -0.9520301944015752,
     -0.30456369739435823,
     0.6083309424904974,
     -0.7623907583992751,
     0.3871023698833235,
     0.2841344437825621,
     -0.9965512798321596,
     0.9987686435478664,
     -0.996926541176679,
     -0.9735581477281945,
     0.9744703260293418,
     -0.30456369739435823,
     -0.7623907583992751,
     -0.9949613521798926,
     0.9987686435478675,
     -0.9735581477281932,
     -0.9949613521798926,
     -0.9888170466259384,
     0.9914002220805017,
     -0.9359659015543241,
     -0.7623813157685225,
     0.7861859145317082,
     0.5695716076626891,
     -0.9957438074429589,
     0.9914002220805017,
     -0.7623813157685225,
     -0.9957438074429589,
     -0.9298925025820267
    ],
    [
     0.9919503677737407,
     -0.993940780630164,
     0.9999999999999999,
     -0.96541941005623,
     0.8941553746840352,
     0.9112280275950267,
     -0.9617477594857299,
     0.9701318590752385,
     -0.7997557767694843,
     0.26991399521866566,
     -0.5787274806948022,
     -0.49988927475779554,
     -0.11200611761982458,
     -0.3574344713279021,
     0.8128374584128141,
     -0.27801623905451345,
     0.5361010585252544,
     -0.5821171265099772,
     0.9888696354650922,
     -0.9923949195007665,
     0.9994659826665243,
     -0.96541941005623,
     0.933769446037293,
     -0.9552826540756619,
     0.9701318590752385,
     0.26991399521866566,
     -0.5787274806948022,
     0.7116791722782737,
     -0.3574344713279021,
     -0.27801623905451345,
     0.9862141612011773,
     -0.9908346070734745,
     0.9994659826665243,
     0.9449525178171436,
     -0.9552826540756619,
     0.26991399521866566,
     0.7116791722782737,
     0.9839239519431965,
     -0.9908346070734745,
     0.9449525178171426,
     0.9839239519431965,
     0.9871164079059944,
     -0.9903582739744345,
     0.9685936866841774,
     0.711670959533048,
     -0.8205511064562712,
     -0.5657489119940985,
     0.9910486815281592,
     -0.9903582739744345,
     0.711670959533048,
     0.9910486815281592,
     0.9381089614413088
    ],
    [
     -0.9351099483019653,
     0.9351459803671295,
     -0.9654194100562321,
     1.0000000000000002,
     -0.9798579799414573,
     -0.7786773443214973,
     0.8685203579963305,
     -0.9732954684839431,
     0.9042457122541419,
     -0.06930849069124226,
     0.40124341780893846,
     0.4888752831617476,
     0.2609545177851088,
     0.17220577461486702,
     -0.8599067636262991,
     0.36959284324772007,
     -0.5263470288228164,
     0.554084235207723,
     -0.9249169480272303,
     0.9303531631821863,
     -0.9574636372603376,
     1.0000000000000002,
     -0.8167973476137512,
     0.8529897587264502,
     -0.9732954684839431,
     -0.06930849069124226,
     0.40124341780893846,
     -0.5179023490351276,
     0.17220577461486702,
     0.36959284324772007,
     -0.9182549355818705,
     0.926592332487701,
     -0.9574636372603376,
     -0.8385975640624654,
     0.8529897587264502,
     -0.06930849069124226,
     -0.5179023490351276,
     -0.913236935632656,
     0.9265923324877019,
     -0.8385975640624621,
     -0.913236935632656,
     -0.950901208049453,
     0.9466296773329077,
     -0.991714957058677,
     -0.51789495558539,
     0.870087716731466,
     0.6102065524065503,
     -0.9454362803251835,
     0.9466296773329077,
     -0.51789495558539,
     -0.9454362803251835,
     -0.9341434699481607
    ],
    [
     0.850022098711069,
     -0.8479335399346187,
     0.8941553746840368,
     -0.9798579799414577,
     1.0,
     0.6429375043962481,
     -0.7571347459273803,
     0.9309104771519344,
     -0.9398481557977504,
     -0.09784540287401379,
     -0.23961790908900124,
     -0.4680077071192895,
     -0.3724435869433126,
     -0.012982561344919083,
     0.862475103117963,
     -0.43713734063426596,
     0.5052532684260777,
     -0.5176544861569617,
     0.8346450205827591,
     -0.8408439861720862,
     0.8811933604616577,
     -0.9798579799414577,
     0.6918364617063819,
     -0.7354299848882905,
     0.9309104771519344,
     -0.09784540287401379,
     -0.23961790908900124,
     0.344228834840711,
     -0.012982561344919083,
     -0.43713734063426596,
     0.8250698760060321,
     -0.8355495047476068,
     0.8811933604616577,
     0.7211495896740374,
     -0.7354299848882905,
     -0.09784540287401379,
     0.344228834840711,
     0.8180889844980391,
     -0.835549504747609,
     0.721149589674033,
     0.8180889844980391,
     0.8814381961718843,
     -0.8705545006976125,
     0.9610732666300591,
     0.3442220322876731,
     -0.8672518705095577,
     -0.6257083825868415,
     0.8689229388589631,
     -0.8705545006976125,
     0.3442220322876731,
     0.8689229388589631,
     0.8904213026661411
    ],
    [
     0.9440148416939871,
     -0.9465077893386133,
     0.9112280275950295,
     -0.7786773443214997,
     0.6429375043962511,
     1.0000000000000002,
     -0.9802760879270426,
     0.8460102276722388,
     -0.537529589009811,
     0.4907449415021851,
     -0.749004689082474,
     -0.4851410883797743,
     0.09931924179396376,
     -0.562509984712237,
     0.6693817271841348,
     -0.17225887155929376,
     0.5196191406320392,
     -0.5818342688761668,
     0.9473887783471368,
     -0.9474026695852726,
     0.9234551003360452,
     -0.7786773443214997,
     0.9964888470067154,
     -0.9873615227400985,
     0.8460102276722388,
     0.4907449415021851,
     -0.749004689082474,
     0.9162084517350946,
     -0.562509984712237,
     -0.17225887155929376,
     0.948241740722966,
     -0.9475424558198074,
     0.9234551003360452,
     0.9904200757326842,
     -0.9873615227400985,
     0.4907449415021851,
     0.9162084517350946,
     0.9483857853840845,
     -0.9475424558198111,
     0.9904200757326799,
     0.9483857853840845,
     0.9218105216798822,
     -0.9325643586323858,
     0.785865888430422,
     0.9162018133181508,
     -0.6542393704901229,
     -0.4589663775916372,
     0.9344507146488973,
     -0.9325643586323858,
     0.9162018133181508,
     0.9344507146488973,
     0.8465310860925186
    ],
    [
     -0.9724185825658527,
     0.9774543524334682,
     -0.9617477594857338,
     0.8685203579963321,
     -0.7571347459273822,
     -0.9802760879270442,
     1.0,
     -0.9283424958345166,
     0.6873500935838989,
     -0.4253663377749972,
     0.7364843142140288,
     0.43761512042132716,
     -0.06807199229157283,
     0.533794220894718,
     -0.7287792105858862,
     0.1891406002010018,
     -0.4763426768065279,
     0.5413164532576299,
     -0.969984814209244,
     0.9750202928100747,
     -0.9682619366634336,
     0.8685203579963321,
     -0.9838197043217055,
     0.9988886584299043,
     -0.9283424958345166,
     -0.4253663377749972,
     0.7364843142140288,
     -0.8647043164295092,
     0.533794220894718,
     0.1891406002010018,
     -0.9678407517041774,
     0.9728582351833049,
     -0.9682619366634336,
     -0.9824062070674472,
     0.9988886584299043,
     -0.4253663377749972,
     -0.8647043164295092,
     -0.9659113784565021,
     0.9728582351833076,
     -0.982406207067444,
     -0.9659113784565021,
     -0.9660430145356128,
     0.9779974201782528,
     -0.8780655414850184,
     -0.8646975184905433,
     0.7784634606266233,
     0.4615551199776933,
     -0.97008449633047,
     0.9779974201782528,
     -0.8646975184905433,
     -0.97008449633047,
     -0.9174461171513484
    ],
    [
     0.9493981121232533,
     -0.952030194401572,
     0.9701318590752389,
     -0.9732954684839413,
     0.9309104771519341,
     0.8460102276722332,
     -0.9283424958345129,
     1.0,
     -0.8991213672197198,
     0.13854208565071302,
     -0.5297978257206507,
     -0.427040947645571,
     -0.13350689709016605,
     -0.2974113122544226,
     0.8465916681879044,
     -0.3489428064827947,
     0.474204090048131,
     -0.5260868697536508,
     0.9346206670479602,
     -0.9437265041421539,
     0.9662822637798273,
     -0.9732954684839413,
     0.8723742808881364,
     -0.9119702925219086,
     1.0,
     0.13854208565071302,
     -0.5297978257206507,
     0.6347267561615417,
     -0.2974113122544226,
     -0.3489428064827947,
     0.9256861699172576,
     -0.9375459320885519,
     0.9662822637798273,
     0.8862864359687253,
     -0.9119702925219086,
     0.13854208565071302,
     0.6347267561615417,
     0.9190994818609654,
     -0.9375459320885536,
     0.8862864359687205,
     0.9190994818609654,
     0.9777943083003904,
     -0.9789579070079573,
     0.9650146066641678,
     0.6347188335371649,
     -0.9269798458123435,
     -0.541756554769565,
     0.9650977053540762,
     -0.9789579070079573,
     0.6347188335371649,
     0.9650977053540762,
     0.9838536736255464
    ],
    [
     -0.7358869088373504,
     0.7408221307882159,
     -0.799755776769493,
     0.9042457122541493,
     -0.93984815579776,
     -0.5375295890098163,
     0.687350093583904,
     -0.8991213672197318,
     1.0000000000000002,
     0.10124654028209121,
     0.3034635697446265,
     0.18636273583047105,
     0.18160089733514756,
     0.10221992124900894,
     -0.7338770018292516,
     0.30846627800163956,
     -0.23683249823882607,
     0.2683959370449323,
     -0.7105847433618875,
     0.7270327164467959,
     -0.7835253681215953,
     0.9042457122541493,
     -0.5756625931523455,
     0.6552366449501228,
     -0.8991213672197318,
     0.10124654028209121,
     0.3034635697446265,
     -0.30095298040566837,
     0.10221992124900894,
     0.30846627800163956,
     -0.6966133020389321,
     0.7171904964462567,
     -0.7835253681215953,
     -0.5983849694574844,
     0.6552366449501228,
     0.10124654028209121,
     -0.30095298040566837,
     -0.686664458681388,
     0.7171904964462605,
     -0.5983849694574744,
     -0.686664458681388,
     -0.79655677816909,
     0.7943815925105429,
     -0.8948926129567473,
     -0.300945124476067,
     0.9525790039581007,
     0.387732605784328,
     -0.7655084109090682,
     0.7943815925105429,
     -0.300945124476067,
     -0.7655084109090682,
     -0.8696342997891003
    ],
    [
     0.28179047892878495,
     -0.3045636973943587,
     0.2699139952186676,
     -0.0693084906912439,
     -0.0978454028740123,
     0.49074494150218595,
     -0.4253663377749972,
     0.13854208565071455,
     0.10124654028209516,
     0.9999999999999999,
     -0.8419717357758983,
     0.1976151937430977,
     0.7341746088634369,
     -0.9206509451355542,
     -0.21475433435902386,
     0.7238955576606436,
     -0.20301366037090288,
     0.16461882988938875,
     0.3092244609607541,
     -0.31516982660971393,
     0.2824000492558164,
     -0.0693084906912439,
     0.4273682369318996,
     -0.4508323348559245,
     0.13854208565071455,
     0.9999999999999999,
     -0.8419717357758983,
     0.744686314514214,
     -0.9206509451355542,
     0.7238955576606436,
     0.32559421819508433,
     -0.3223013420872935,
     0.2824000492558164,
     0.3843593901638523,
     -0.4508323348559245,
     0.9999999999999999,
     0.744686314514214,
     0.33671690471374144,
     -0.3223013420872947,
     0.38435939016384807,
     0.33671690471374144,
     0.20138628234349853,
     -0.25416604734437187,
     0.16532848789153137,
     0.7447003505065528,
     0.01431028637038531,
     0.3497928829437484,
     0.23382675833777888,
     -0.25416604734437187,
     0.7447003505065528,
     0.23382675833777888,
     0.08726551263772739
    ],
    [
     -0.5857890239733052,
     0.6083309424904962,
     -0.5787274806948101,
     0.40124341780894157,
     -0.23961790908900646,
     -0.7490046890824743,
     0.7364843142140304,
     -0.5297978257206596,
     0.30346356974461813,
     -0.8419717357758983,
     1.0,
     -0.13844897970114947,
     -0.6910653191372126,
     0.9549549376593275,
     -0.12464615544674924,
     -0.44035020252781354,
     0.11255014530693658,
     -0.010416806714814224,
     -0.5938857775603613,
     0.6083704016509603,
     -0.5899182314182511,
     0.40124341780894157,
     -0.6983613247422857,
     0.7439925542815912,
     -0.5297978257206596,
     -0.8419717357758983,
     1.0,
     -0.9160369524321462,
     0.9549549376593275,
     -0.44035020252781354,
     -0.5998282949263107,
     0.6080923312058387,
     -0.5899182314182511,
     -0.6626414581147322,
     0.7439925542815912,
     -0.8419717357758983,
     -0.9160369524321462,
     -0.6036407945252891,
     0.6080923312058448,
     -0.6626414581147227,
     -0.6036407945252891,
     -0.5552515908126855,
     0.6017529131962222,
     -0.47304490999635185,
     -0.9160356987391507,
     0.46243384260747544,
     -0.19572213043513417,
     -0.5618556290922101,
     0.6017529131962222,
     -0.9160356987391507,
     -0.5618556290922101,
     -0.51323028600382
    ],
    [
     -0.5472068965997046,
     0.5259895509448095,
     -0.49988927475779454,
     0.4888752831617486,
     -0.46800770711929235,
     -0.4851410883797779,
     0.43761512042133094,
     -0.4270409476455714,
     0.18636273583048307,
     0.19761519374309447,
     -0.13844897970114056,
     1.0000000000000002,
     0.7428310702931016,
     -0.30244143570250576,
     -0.7806003460169234,
     0.7293901333905017,
     -0.9926869145974416,
     0.9662255188784835,
     -0.5504847058592577,
     0.5303882639126906,
     -0.5065632846164355,
     0.4888752831617486,
     -0.5297274368385498,
     0.4505496982267298,
     -0.4270409476455714,
     0.19761519374309447,
     -0.13844897970114056,
     -0.22293748508174469,
     -0.30244143570250576,
     0.7293901333905017,
     -0.5486384504895131,
     0.5331454404008416,
     -0.5065632846164355,
     -0.5568383597546013,
     0.4505496982267298,
     0.19761519374309447,
     -0.22293748508174469,
     -0.5471102381194837,
     0.5331454404008384,
     -0.5568383597546095,
     -0.5471102381194837,
     -0.5306451035381227,
     0.500881527398872,
     -0.4313728861346058,
     -0.22294085747496076,
     0.16193251142225437,
     0.9601220647967218,
     -0.5533254821620054,
     0.500881527398872,
     -0.22294085747496076,
     -0.5533254821620054,
     -0.43661504906676185
    ],
    [
     -0.11159425052162693,
     0.0869996695949752,
     -0.11200611761982164,
     0.260954517785109,
     -0.37244358694331425,
     0.0993192417939589,
     -0.06807199229156957,
     -0.13350689709016267,
     0.18160089733516596,
     0.7341746088634326,
     -0.6910653191372033,
     0.7428310702931039,
     1.0000000000000002,
     -0.8245449311187445,
     -0.596268796742861,
     0.8335091524453783,
     -0.7275098157024831,
     0.6623260559501097,
     -0.10145867251782265,
     0.08571481269753274,
     -0.10240944471695147,
     0.260954517785109,
     0.025328023633873615,
     -0.0750191469286253,
     -0.13350689709016267,
     0.7341746088634326,
     -0.6910653191372033,
     0.4434531621258167,
     -0.8245449311187445,
     0.8335091524453783,
     -0.0925325709544248,
     0.08478872797611957,
     -0.10240944471695147,
     -0.02308951471669068,
     -0.0750191469286253,
     0.7341746088634326,
     0.4434531621258167,
     -0.08634129203655826,
     0.08478872797611352,
     -0.023089514716701082,
     -0.08634129203655826,
     -0.13837848575031356,
     0.09180103293846302,
     -0.18105843626875218,
     0.4434550562882303,
     0.04053559957975392,
     0.8308675053071735,
     -0.13995878594637373,
     0.09180103293846302,
     0.4434550562882303,
     -0.13995878594637373,
     -0.12812173863228826
    ],
    [
     -0.3616553866141404,
     0.38710236988331864,
     -0.3574344713279021,
     0.1722057746148643,
     -0.012982561344915199,
     -0.5625099847122316,
     0.5337942208947112,
     -0.2974113122544196,
     0.10221992124899038,
     -0.9206509451355481,
     0.9549549376593125,
     -0.3024414357025049,
     -0.8245449311187375,
     1.0,
     0.12256111945982164,
     -0.6538571630690588,
     0.28663142393670465,
     -0.20528402182604247,
     -0.3742452591708312,
     0.3888503325334598,
     -0.368532757288208,
     0.1722057746148643,
     -0.49671898078484106,
     0.5459539373341654,
     -0.2974113122544196,
     -0.9206509451355481,
     0.9549549376593125,
     -0.8207945639608689,
     1.0,
     -0.6538571630690588,
     -0.38323143455871517,
     0.3898566440685889,
     -0.368532757288208,
     -0.45187065068756727,
     0.5459539373341654,
     -0.9206509451355481,
     -0.8207945639608689,
     -0.38924159802378594,
     0.389856644068594,
     -0.4518706506875597,
     -0.38924159802378594,
     -0.3216100138332822,
     0.3752506601797797,
     -0.2603047403747313,
     -0.8208006478876001,
     0.24570025385796362,
     -0.4025072481436327,
     -0.3308773545134861,
     0.3752506601797797,
     -0.8208006478876001,
     -0.3308773545134861,
     -0.27936023278583605
    ],
    [
     0.8112669611134222,
     -0.8005974981822698,
     0.8128374584128135,
     -0.8599067636262973,
     0.8624751031179627,
     0.6693817271841332,
     -0.7287792105858846,
     0.8465916681879027,
     -0.7338770018292488,
     -0.21475433435902522,
     -0.12464615544674702,
     -0.7806003460169251,
     -0.5962687967428639,
     0.12256111945982369,
     1.0,
     -0.7299468630880337,
     0.811422337120843,
     -0.836706391348651,
     0.7937086312015952,
     -0.7922905682933283,
     0.8092417705827895,
     -0.8599067636262973,
     0.7195554200522872,
     -0.7159658626815358,
     0.8465916681879027,
     -0.21475433435902522,
     -0.12464615544674702,
     0.3619083490272251,
     0.12256111945982369,
     -0.7299468630880337,
     0.7816106272724335,
     -0.7861837379241006,
     0.8092417705827895,
     0.74959601345948,
     -0.7159658626815358,
     -0.21475433435902522,
     0.3619083490272251,
     0.7729123968766216,
     -0.7861837379240999,
     0.7495960134594822,
     0.7729123968766216,
     0.8492973647365583,
     -0.8291333978773575,
     0.8113673294268912,
     0.36190490978426615,
     -0.727185210855088,
     -0.8842774053738883,
     0.8395416093912941,
     -0.8291333978773575,
     0.36190490978426615,
     0.8395416093912941,
     0.8503731814301967
    ],
    [
     -0.3100165825550213,
     0.2841344437825634,
     -0.27801623905451256,
     0.36959284324772024,
     -0.43713734063426646,
     -0.17225887155929573,
     0.18914060020100315,
     -0.348942806482795,
     0.3084662780016447,
     0.7238955576606426,
     -0.44035020252781015,
     0.7293901333905021,
     0.8335091524453779,
     -0.6538571630690594,
     -0.729946863088033,
     1.0000000000000002,
     -0.7495496344911419,
     0.7507433364388252,
     -0.28699367589646935,
     0.27542552645022544,
     -0.2785872460005357,
     0.36959284324772024,
     -0.23620831863631264,
     0.17626917623224175,
     -0.348942806482795,
     0.7238955576606426,
     -0.44035020252781015,
     0.15112497332170194,
     -0.6538571630690594,
     1.0000000000000002,
     -0.2713293806525695,
     0.2693016959167243,
     -0.2785872460005357,
     -0.2770768888225297,
     0.17626917623224175,
     0.7238955576606426,
     0.15112497332170194,
     -0.2604134402552465,
     0.2693016959167227,
     -0.2770768888225337,
     -0.2604134402552465,
     -0.37009119165138715,
     0.31989457620406797,
     -0.26381000245103253,
     0.15113778837906694,
     0.31585659552420847,
     0.8281906822860766,
     -0.3535030433470244,
     0.31989457620406797,
     0.15113778837906694,
     -0.3535030433470244,
     -0.4111613706895882
    ],
    [
     0.5847370696911729,
     -0.5627132859225525,
     0.536101058525253,
     -0.5263470288228149,
     0.5052532684260764,
     0.5196191406320388,
     -0.47634267680652737,
     0.47420409004812875,
     -0.2368324982388297,
     -0.2030136603709031,
     0.11255014530693537,
     -0.9926869145974442,
     -0.7275098157024856,
     0.2866314239367095,
     0.8114223371208419,
     -0.7495496344911428,
     1.0000000000000002,
     -0.9744700574346106,
     0.5853824138827699,
     -0.5657709569843075,
     0.5430387565590431,
     -0.5263470288228149,
     0.5643629788857699,
     -0.4869562335965722,
     0.47420409004812875,
     -0.2030136603709031,
     0.11255014530693537,
     0.2531932628750553,
     0.2866314239367095,
     -0.7495496344911428,
     0.5822589402566327,
     -0.5675886819007145,
     0.5430387565590431,
     0.5914455184531887,
     -0.4869562335965722,
     -0.2030136603709031,
     0.2531932628750553,
     0.5798352991553813,
     -0.5675886819007129,
     0.5914455184531935,
     0.5798352991553813,
     0.575016070358796,
     -0.543185757628713,
     0.46429372697261057,
     0.2531965618411871,
     -0.22241782249616013,
     -0.9619583200044199,
     0.5935349325894549,
     -0.543185757628713,
     0.2531965618411871,
     0.5935349325894549,
     0.4930605323801179
    ],
    [
     -0.6327686753473405,
     0.6137380855966695,
     -0.582117126509977,
     0.5540842352077237,
     -0.5176544861569621,
     -0.5818342688761677,
     0.5413164532576306,
     -0.5260868697536514,
     0.2683959370449338,
     0.16461882988938786,
     -0.010416806714813084,
     0.966225518878483,
     0.6623260559501095,
     -0.20528402182604247,
     -0.8367063913486503,
     0.7507433364388252,
     -0.9744700574346103,
     1.0000000000000002,
     -0.632842207811895,
     0.6161174690776363,
     -0.5904040754676502,
     0.5540842352077237,
     -0.6218042472528539,
     0.5503013421289479,
     -0.5260868697536514,
     0.16461882988938786,
     -0.010416806714813084,
     -0.3319996404594274,
     -0.20528402182604247,
     0.7507433364388252,
     -0.6298996505717736,
     0.6174437486223289,
     -0.5904040754676502,
     -0.6455514668147783,
     0.5503013421289479,
     0.16461882988938786,
     -0.3319996404594274,
     -0.6275783394318896,
     0.6174437486223276,
     -0.6455514668147816,
     -0.6275783394318896,
     -0.6239934936164268,
     0.596691597629832,
     -0.49841058702307584,
     -0.33200072930551006,
     0.29372589611697186,
     0.9387801567049769,
     -0.6397353654068133,
     0.596691597629832,
     -0.33200072930551006,
     -0.6397353654068133,
     -0.5493876433325695
    ],
    [
     0.9987246540425594,
     -0.9981830180543099,
     0.9888696354650931,
     -0.9249169480272296,
     0.8346450205827577,
     0.9473887783471344,
     -0.9699848142092429,
     0.9346206670479592,
     -0.7105847433618804,
     0.3092244609607518,
     -0.5938857775603563,
     -0.5504847058592575,
     -0.10145867251782296,
     -0.3742452591708315,
     0.7937086312015961,
     -0.2869936758964694,
     0.5853824138827713,
     -0.6328422078118952,
     1.0,
     -0.9993144446418196,
     0.9926503929355978,
     -0.9249169480272296,
     0.966621928094682,
     -0.9690736869835738,
     0.9346206670479592,
     0.3092244609607518,
     -0.5938857775603563,
     0.7600376474336789,
     -0.3742452591708315,
     -0.2869936758964694,
     0.9995979315834114,
     -0.9995907681203876,
     0.9926503929355978,
     0.9755199838795376,
     -0.9690736869835738,
     0.3092244609607518,
     0.7600376474336789,
     0.998853535361451,
     -0.999590768120387,
     0.9755199838795378,
     0.998853535361451,
     0.9816380320507964,
     -0.9826432062335728,
     0.9250251598809954,
     0.7600274625408757,
     -0.7528755918283603,
     -0.5841050346091059,
     0.992104175015224,
     -0.9826432062335728,
     0.7600274625408757,
     0.992104175015224,
     0.9113275574120585
    ],
    [
     -0.9989766159447102,
     0.9995674039595743,
     -0.9923949195007672,
     0.9303531631821846,
     -0.8408439861720847,
     -0.9474026695852682,
     0.975020292810071,
     -0.9437265041421533,
     0.7270327164467901,
     -0.31516982660971105,
     0.6083704016509525,
     0.5303882639126921,
     0.08571481269753414,
     0.3888503325334592,
     -0.7922905682933291,
     0.27542552645022567,
     -0.565770956984309,
     0.6161174690776362,
     -0.9993144446418188,
     1.0,
     -0.995651576967696,
     0.9303531631821846,
     -0.9657948004094645,
     0.9730804895333319,
     -0.9437265041421533,
     -0.31516982660971105,
     0.6083704016509525,
     -0.7640749112651228,
     0.3888503325334592,
     0.27542552645022567,
     -0.9984706955897015,
     0.9997956714380236,
     -0.995651576967696,
     -0.9741467445701749,
     0.9730804895333319,
     -0.31516982660971105,
     -0.7640749112651228,
     -0.9974226113965744,
     0.9997956714380248,
     -0.9741467445701745,
     -0.9974226113965744,
     -0.984503859399668,
     0.987122485616305,
     -0.9324135021522947,
     -0.7640651369714977,
     0.7704205317806748,
     0.5691959289535333,
     -0.9933788796521951,
     0.987122485616305,
     -0.7640651369714977,
     -0.9933788796521951,
     -0.9193251164101148
    ],
    [
     0.9952181627255368,
     -0.9969265411766771,
     0.9994659826665252,
     -0.9574636372603367,
     0.8811933604616582,
     0.9234551003360447,
     -0.9682619366634317,
     0.9662822637798276,
     -0.7835253681215888,
     0.28240004925581474,
     -0.5899182314182462,
     -0.5065632846164351,
     -0.10240944471695433,
     -0.3685327572882075,
     0.8092417705827905,
     -0.2785872460005359,
     0.5430387565590438,
     -0.5904040754676498,
     0.9926503929355973,
     -0.9956515769676965,
     1.0000000000000002,
     -0.9574636372603367,
     0.9446752905228039,
     -0.9628226039311362,
     0.9662822637798276,
     0.28240004925581474,
     -0.5899182314182462,
     0.7289998933217401,
     -0.3685327572882075,
     -0.2785872460005359,
     0.9902528933958293,
     -0.9942758190162814,
     1.0000000000000002,
     0.9549541828536635,
     -0.9628226039311362,
     0.28240004925581474,
     0.7289998933217401,
     0.9881384799372172,
     -0.9942758190162818,
     0.9549541828536628,
     0.9881384799372172,
     0.9889079020304047,
     -0.9921072480359405,
     0.9599514812643257,
     0.7289914532892354,
     -0.8118648775826734,
     -0.5658868399480931,
     0.993651797427609,
     -0.9921072480359405,
     0.7289914532892354,
     0.993651797427609,
     0.9371639244005523
    ],
    [
     -0.9351099483019653,
     0.9351459803671295,
     -0.9654194100562321,
     1.0000000000000002,
     -0.9798579799414573,
     -0.7786773443214973,
     0.8685203579963305,
     -0.9732954684839431,
     0.9042457122541419,
     -0.06930849069124226,
     0.40124341780893846,
     0.4888752831617476,
     0.2609545177851088,
     0.17220577461486702,
     -0.8599067636262991,
     0.36959284324772007,
     -0.5263470288228164,
     0.554084235207723,
     -0.9249169480272303,
     0.9303531631821863,
     -0.9574636372603376,
     1.0000000000000002,
     -0.8167973476137512,
     0.8529897587264502,
     -0.9732954684839431,
     -0.06930849069124226,
     0.40124341780893846,
     -0.5179023490351276,
     0.17220577461486702,
     0.36959284324772007,
     -0.9182549355818705,
     0.926592332487701,
     -0.9574636372603376,
     -0.8385975640624654,
     0.8529897587264502,
     -0.06930849069124226,
     -0.5179023490351276,
     -0.913236935632656,
     0.9265923324877019,
     -0.8385975640624621,
     -0.913236935632656,
     -0.950901208049453,
     0.9466296773329077,
     -0.991714957058677,
     -0.51789495558539,
     0.870087716731466,
     0.6102065524065503,
     -0.9454362803251835,
     0.9466296773329077,
     -0.51789495558539,
     -0.9454362803251835,
     -0.9341434699481607
    ],
    [
     0.9643763079418387,
     -0.9650835713206758,
     0.9337694460372928,
     -0.8167973476137501,
     0.6918364617063787,
     0.9964888470067109,
     -0.9838197043217,
     0.8723742808881353,
     -0.5756625931523336,
     0.42736823693189535,
     -0.6983613247422764,
     -0.5297274368385501,
     0.025328023633869854,
     -0.4967189807848392,
     0.7195554200522882,
     -0.23620831863631317,
     0.5643629788857727,
     -0.6218042472528535,
     0.9666219280946821,
     -0.9657948004094651,
     0.9446752905228019,
     -0.8167973476137501,
     0.9999999999999998,
     -0.9892811934032456,
     0.8723742808881353,
     0.42736823693189535,
     -0.6983613247422764,
     0.8794424875864463,
     -0.4967189807848392,
     -0.23620831863631317,
     0.9666447425077632,
     -0.9657991362378099,
     0.9446752905228019,
     0.9985039940206647,
     -0.9892811934032456,
     0.42736823693189535,
     0.8794424875864463,
     0.9662084022830848,
     -0.965799136237811,
     0.9985039940206624,
     0.9662084022830848,
     0.9450461568422939,
     -0.9517617978034973,
     0.8176615527276768,
     0.8794346003964222,
     -0.678572614180922,
     -0.5179882166006382,
     0.9571696823841772,
     -0.9517617978034973,
     0.8794346003964222,
     0.9571696823841772,
     0.8706181330833285
    ],
    [
     -0.9695585553155388,
     0.9744703260293408,
     -0.9552826540756656,
     0.8529897587264517,
     -0.7354299848882928,
     -0.9873615227401,
     0.9988886584299039,
     -0.9119702925219122,
     0.655236644950117,
     -0.4508323348559258,
     0.7439925542815948,
     0.4505496982267254,
     -0.07501914692863039,
     0.5459539373341725,
     -0.7159658626815372,
     0.1762691762322402,
     -0.4869562335965722,
     0.5503013421289472,
     -0.9690736869835751,
     0.9730804895333343,
     -0.9628226039311388,
     0.8529897587264517,
     -0.9892811934032517,
     1.0,
     -0.9119702925219122,
     -0.4508323348559258,
     0.7439925542815948,
     -0.8788490023995461,
     0.5459539373341725,
     0.1762691762322402,
     -0.9679334863053881,
     0.9716371024011844,
     -0.9628226039311388,
     -0.9867864493717317,
     1.0,
     -0.4508323348559258,
     -0.8788490023995461,
     -0.9666954967705328,
     0.9716371024011868,
     -0.9867864493717283,
     -0.9666954967705328,
     -0.9577809550797665,
     0.9703985031746855,
     -0.8640242123936492,
     -0.8788424665793473,
     0.7480138896023163,
     0.4626520561353083,
     -0.9647419338013429,
     0.9703985031746855,
     -0.8788424665793473,
     -0.9647419338013429,
     -0.8998777620428857
    ],
    [
     0.9493981121232533,
     -0.952030194401572,
     0.9701318590752389,
     -0.9732954684839413,
     0.9309104771519341,
     0.8460102276722332,
     -0.9283424958345129,
     1.0,
     -0.8991213672197198,
     0.13854208565071302,
     -0.5297978257206507,
     -0.427040947645571,
     -0.13350689709016605,
     -0.2974113122544226,
     0.8465916681879044,
     -0.3489428064827947,
     0.474204090048131,
     -0.5260868697536508,
     0.9346206670479602,
     -0.9437265041421539,
     0.9662822637798273,
     -0.9732954684839413,
     0.8723742808881364,
     -0.9119702925219086,
     1.0,
     0.13854208565071302,
     -0.5297978257206507,
     0.6347267561615417,
     -0.2974113122544226,
     -0.3489428064827947,
     0.9256861699172576,
     -0.9375459320885519,
     0.9662822637798273,
     0.8862864359687253,
     -0.9119702925219086,
     0.13854208565071302,
     0.6347267561615417,
     0.9190994818609654,
     -0.9375459320885536,
     0.8862864359687205,
     0.9190994818609654,
     0.9777943083003904,
     -0.9789579070079573,
     0.9650146066641678,
     0.6347188335371649,
     -0.9269798458123435,
     -0.541756554769565,
     0.9650977053540762,
     -0.9789579070079573,
     0.6347188335371649,
     0.9650977053540762,
     0.9838536736255464
    ],
    [
     0.28179047892878495,
     -0.3045636973943587,
     0.2699139952186676,
     -0.0693084906912439,
     -0.0978454028740123,
     0.49074494150218595,
     -0.4253663377749972,
     0.13854208565071455,
     0.10124654028209516,
     0.9999999999999999,
     -0.8419717357758983,
     0.1976151937430977,
     0.7341746088634369,
     -0.9206509451355542,
     -0.21475433435902386,
     0.7238955576606436,
     -0.20301366037090288,
     0.16461882988938875,
     0.3092244609607541,
     -0.31516982660971393,
     0.2824000492558164,
     -0.0693084906912439,
     0.4273682369318996,
     -0.4508323348559245,
     0.13854208565071455,
     0.9999999999999999,
     -0.8419717357758983,
     0.744686314514214,
     -0.9206509451355542,
     0.7238955576606436,
     0.32559421819508433,
     -0.3223013420872935,
     0.2824000492558164,
     0.3843593901638523,
     -0.4508323348559245,
     0.9999999999999999,
     0.744686314514214,
     0.33671690471374144,
     -0.3223013420872947,
     0.38435939016384807,
     0.33671690471374144,
     0.20138628234349853,
     -0.25416604734437187,
     0.16532848789153137,
     0.7447003505065528,
     0.01431028637038531,
     0.3497928829437484,
     0.23382675833777888,
     -0.25416604734437187,
     0.7447003505065528,
     0.23382675833777888,
     0.08726551263772739
    ],
    [
     -0.5857890239733052,
     0.6083309424904962,
     -0.5787274806948101,
     0.40124341780894157,
     -0.23961790908900646,
     -0.7490046890824743,
     0.7364843142140304,
     -0.5297978257206596,
     0.30346356974461813,
     -0.8419717357758983,
     1.0,
     -0.13844897970114947,
     -0.6910653191372126,
     0.9549549376593275,
     -0.12464615544674924,
     -0.44035020252781354,
     0.11255014530693658,
     -0.010416806714814224,
     -0.5938857775603613,
     0.6083704016509603,
     -0.5899182314182511,
     0.40124341780894157,
     -0.6983613247422857,
     0.7439925542815912,
     -0.5297978257206596,
     -0.8419717357758983,
     1.0,
     -0.9160369524321462,
     0.9549549376593275,
     -0.44035020252781354,
     -0.5998282949263107,
     0.6080923312058387,
     -0.5899182314182511,
     -0.6626414581147322,
     0.7439925542815912,
     -0.8419717357758983,
     -0.9160369524321462,
     -0.6036407945252891,
     0.6080923312058448,
     -0.6626414581147227,
     -0.6036407945252891,
     -0.5552515908126855,
     0.6017529131962222,
     -0.47304490999635185,
     -0.9160356987391507,
     0.46243384260747544,
     -0.19572213043513417,
     -0.5618556290922101,
     0.6017529131962222,
     -0.9160356987391507,
     -0.5618556290922101,
     -0.51323028600382
    ],
    [
     0.7516025714893033,
     -0.7623907583992745,
     0.7116791722782793,
     -0.5179023490351313,
     0.3442288348407158,
     0.9162084517350964,
     -0.8647043164295104,
     0.6347267561615482,
     -0.30095298040565727,
     0.7446863145142167,
     -0.9160369524321468,
     -0.22293748508173714,
     0.4434531621258267,
     -0.8207945639608839,
     0.3619083490272276,
     0.1511249733217044,
     0.25319326287505456,
     -0.3319996404594258,
     0.7600376474336816,
     -0.7640749112651269,
     0.7289998933217454,
     -0.5179023490351313,
     0.8794424875864533,
     -0.8788490023995453,
     0.6347267561615482,
     0.7446863145142167,
     -0.9160369524321468,
     1.0,
     -0.8207945639608839,
     0.1511249733217044,
     0.7647781494768032,
     -0.7648491336294048,
     0.7289998933217454,
     0.8520994341970414,
     -0.8788490023995453,
     0.7446863145142167,
     1.0,
     0.7676856011223648,
     -0.7648491336294081,
     0.8520994341970339,
     0.7676856011223648,
     0.7178749446625374,
     -0.7468732024914018,
     0.5546352723365658,
     0.9999999938502488,
     -0.4719689591624723,
     -0.13031213744868414,
     0.7317168217150052,
     -0.7468732024914018,
     0.9999999938502488,
     0.7317168217150052,
     0.646091903671161
    ],
    [
     -0.3616553866141404,
     0.38710236988331864,
     -0.3574344713279021,
     0.1722057746148643,
     -0.012982561344915199,
     -0.5625099847122316,
     0.5337942208947112,
     -0.2974113122544196,
     0.10221992124899038,
     -0.9206509451355481,
     0.9549549376593125,
     -0.3024414357025049,
     -0.8245449311187375,
     1.0,
     0.12256111945982164,
     -0.6538571630690588,
     0.28663142393670465,
     -0.20528402182604247,
     -0.3742452591708312,
     0.3888503325334598,
     -0.368532757288208,
     0.1722057746148643,
     -0.49671898078484106,
     0.5459539373341654,
     -0.2974113122544196,
     -0.9206509451355481,
     0.9549549376593125,
     -0.8207945639608689,
     1.0,
     -0.6538571630690588,
     -0.38323143455871517,
     0.3898566440685889,
     -0.368532757288208,
     -0.45187065068756727,
     0.5459539373341654,
     -0.9206509451355481,
     -0.8207945639608689,
     -0.38924159802378594,
     0.389856644068594,
     -0.4518706506875597,
     -0.38924159802378594,
     -0.3216100138332822,
     0.3752506601797797,
     -0.2603047403747313,
     -0.8208006478876001,
     0.24570025385796362,
     -0.4025072481436327,
     -0.3308773545134861,
     0.3752506601797797,
     -0.8208006478876001,
     -0.3308773545134861,
     -0.27936023278583605
    ],
    [
     -0.3100165825550213,
     0.2841344437825634,
     -0.27801623905451256,
     0.36959284324772024,
     -0.43713734063426646,
     -0.17225887155929573,
     0.18914060020100315,
     -0.348942806482795,
     0.3084662780016447,
     0.7238955576606426,
     -0.44035020252781015,
     0.7293901333905021,
     0.8335091524453779,
     -0.6538571630690594,
     -0.729946863088033,
     1.0000000000000002,
     -0.7495496344911419,
     0.7507433364388252,
     -0.28699367589646935,
     0.27542552645022544,
     -0.2785872460005357,
     0.36959284324772024,
     -0.23620831863631264,
     0.17626917623224175,
     -0.348942806482795,
     0.7238955576606426,
     -0.44035020252781015,
     0.15112497332170194,
     -0.6538571630690594,
     1.0000000000000002,
     -0.2713293806525695,
     0.2693016959167243,
     -0.2785872460005357,
     -0.2770768888225297,
     0.17626917623224175,
     0.7238955576606426,
     0.15112497332170194,
     -0.2604134402552465,
     0.2693016959167227,
     -0.2770768888225337,
     -0.2604134402552465,
     -0.37009119165138715,
     0.31989457620406797,
     -0.26381000245103253,
     0.15113778837906694,
     0.31585659552420847,
     0.8281906822860766,
     -0.3535030433470244,
     0.31989457620406797,
     0.15113778837906694,
     -0.3535030433470244,
     -0.4111613706895882
    ],
    [
     0.996913826059716,
     -0.9965512798321601,
     0.9862141612011788,
     -0.9182549355818715,
     0.825069876006034,
     0.9482417407229656,
     -0.9678407517041786,
     0.92568616991726,
     -0.6966133020389285,
     0.3255942181950842,
     -0.5998282949263088,
     -0.5486384504895113,
     -0.09253257095442162,
     -0.38323143455871933,
     0.7816106272724342,
     -0.2713293806525683,
     0.582258940256633,
     -0.6298996505717733,
     0.999597931583413,
     -0.9984706955897035,
     0.9902528933958313,
     -0.9182549355818715,
     0.9666447425077651,
     -0.9679334863053893,
     0.92568616991726,
     0.3255942181950842,
     -0.5998282949263088,
     0.7647781494768027,
     -0.38323143455871933,
     -0.2713293806525683,
     1.0,
     -0.9992890294304301,
     0.9902528933958313,
     0.9750005657199238,
     -0.9679334863053893,
     0.3255942181950842,
     0.7647781494768027,
     0.9998092788092099,
     -0.9992890294304303,
     0.975000565719924,
     0.9998092788092099,
     0.9759188784658561,
     -0.97752246434974,
     0.9205008356694805,
     0.7647677659296742,
     -0.7378691861806252,
     -0.5771742555230888,
     0.9881491637899328,
     -0.97752246434974,
     0.7647677659296742,
     0.9881491637899328,
     0.9000115102656709
    ],
    [
     -0.9982654435026782,
     0.9987686435478641,
     -0.9908346070734744,
     0.9265923324877002,
     -0.8355495047476073,
     -0.947542455819805,
     0.9728582351833021,
     -0.937545932088552,
     0.7171904964462522,
     -0.3223013420872913,
     0.6080923312058344,
     0.5331454404008417,
     0.084788727976118,
     0.38985664406859044,
     -0.7861837379241015,
     0.26930169591672426,
     -0.5675886819007163,
     0.6174437486223285,
     -0.9995907681203868,
     0.9997956714380241,
     -0.9942758190162814,
     0.9265923324877002,
     -0.9657991362378091,
     0.9716371024011832,
     -0.937545932088552,
     -0.3223013420872913,
     0.6080923312058344,
     -0.7648491336294003,
     0.38985664406859044,
     0.26930169591672426,
     -0.999289029430429,
     0.9999999999999999,
     -0.9942758190162814,
     -0.974062605145027,
     0.9716371024011832,
     -0.3223013420872913,
     -0.7648491336294003,
     -0.9986138814903612,
     1.0000000000000004,
     -0.9740626051450264,
     -0.9986138814903612,
     -0.9810455148172784,
     0.9836871927971212,
     -0.9295041803877567,
     -0.7648391362862872,
     0.7591984577076247,
     0.568652185116623,
     -0.9912551268813788,
     0.9836871927971212,
     -0.7648391362862872,
     -0.9912551268813788,
     -0.9116009410478375
    ],
    [
     0.9952181627255368,
     -0.9969265411766771,
     0.9994659826665252,
     -0.9574636372603367,
     0.8811933604616582,
     0.9234551003360447,
     -0.9682619366634317,
     0.9662822637798276,
     -0.7835253681215888,
     0.28240004925581474,
     -0.5899182314182462,
     -0.5065632846164351,
     -0.10240944471695433,
     -0.3685327572882075,
     0.8092417705827905,
     -0.2785872460005359,
     0.5430387565590438,
     -0.5904040754676498,
     0.9926503929355973,
     -0.9956515769676965,
     1.0000000000000002,
     -0.9574636372603367,
     0.9446752905228039,
     -0.9628226039311362,
     0.9662822637798276,
     0.28240004925581474,
     -0.5899182314182462,
     0.7289998933217401,
     -0.3685327572882075,
     -0.2785872460005359,
     0.9902528933958293,
     -0.9942758190162814,
     1.0000000000000002,
     0.9549541828536635,
     -0.9628226039311362,
     0.28240004925581474,
     0.7289998933217401,
     0.9881384799372172,
     -0.9942758190162818,
     0.9549541828536628,
     0.9881384799372172,
     0.9889079020304047,
     -0.9921072480359405,
     0.9599514812643257,
     0.7289914532892354,
     -0.8118648775826734,
     -0.5658868399480931,
     0.993651797427609,
     -0.9921072480359405,
     0.7289914532892354,
     0.993651797427609,
     0.9371639244005523
    ],
    [
     0.9740197440294562,
     -0.9735581477281916,
     0.9449525178171438,
     -0.8385975640624633,
     0.7211495896740335,
     0.9904200757326794,
     -0.9824062070674415,
     0.8862864359687231,
     -0.5983849694574709,
     0.38435939016384696,
     -0.6626414581147227,
     -0.5568383597546033,
     -0.023089514716696256,
     -0.4518706506875649,
     0.7495960134594817,
     -0.27707688882253084,
     0.5914455184531915,
     -0.6455514668147783,
     0.9755199838795362,
     -0.9741467445701745,
     0.954954182853661,
     -0.8385975640624633,
     0.9985039940206634,
     -0.9867864493717261,
     0.8862864359687231,
     0.38435939016384696,
     -0.6626414581147227,
     0.8520994341970312,
     -0.4518706506875649,
     -0.27707688882253084,
     0.9750005657199217,
     -0.9740626051450261,
     0.954954182853661,
     1.0000000000000002,
     -0.9867864493717261,
     0.38435939016384696,
     0.8520994341970312,
     0.9741868458713546,
     -0.974062605145027,
     0.9999999999999971,
     0.9741868458713546,
     0.9566398739897781,
     -0.960692837658722,
     0.835328247950819,
     0.8520907613535523,
     -0.6918928274442695,
     -0.5545710300207884,
     0.968380042134765,
     -0.960692837658722,
     0.8520907613535523,
     0.968380042134765,
     0.8830498939894288
    ],
    [
     -0.9695585553155388,
     0.9744703260293408,
     -0.9552826540756656,
     0.8529897587264517,
     -0.7354299848882928,
     -0.9873615227401,
     0.9988886584299039,
     -0.9119702925219122,
     0.655236644950117,
     -0.4508323348559258,
     0.7439925542815948,
     0.4505496982267254,
     -0.07501914692863039,
     0.5459539373341725,
     -0.7159658626815372,
     0.1762691762322402,
     -0.4869562335965722,
     0.5503013421289472,
     -0.9690736869835751,
     0.9730804895333343,
     -0.9628226039311388,
     0.8529897587264517,
     -0.9892811934032517,
     1.0,
     -0.9119702925219122,
     -0.4508323348559258,
     0.7439925542815948,
     -0.8788490023995461,
     0.5459539373341725,
     0.1762691762322402,
     -0.9679334863053881,
     0.9716371024011844,
     -0.9628226039311388,
     -0.9867864493717317,
     1.0,
     -0.4508323348559258,
     -0.8788490023995461,
     -0.9666954967705328,
     0.9716371024011868,
     -0.9867864493717283,
     -0.9666954967705328,
     -0.9577809550797665,
     0.9703985031746855,
     -0.8640242123936492,
     -0.8788424665793473,
     0.7480138896023163,
     0.4626520561353083,
     -0.9647419338013429,
     0.9703985031746855,
     -0.8788424665793473,
     -0.9647419338013429,
     -0.8998777620428857
    ],
    [
     0.28179047892878495,
     -0.3045636973943587,
     0.2699139952186676,
     -0.0693084906912439,
     -0.0978454028740123,
     0.49074494150218595,
     -0.4253663377749972,
     0.13854208565071455,
     0.10124654028209516,
     0.9999999999999999,
     -0.8419717357758983,
     0.1976151937430977,
     0.7341746088634369,
     -0.9206509451355542,
     -0.21475433435902386,
     0.7238955576606436,
     -0.20301366037090288,
     0.16461882988938875,
     0.3092244609607541,
     -0.31516982660971393,
     0.2824000492558164,
     -0.0693084906912439,
     0.4273682369318996,
     -0.4508323348559245,
     0.13854208565071455,
     0.9999999999999999,
     -0.8419717357758983,
     0.744686314514214,
     -0.9206509451355542,
     0.7238955576606436,
     0.32559421819508433,
     -0.3223013420872935,
     0.2824000492558164,
     0.3843593901638523,
     -0.4508323348559245,
     0.9999999999999999,
     0.744686314514214,
     0.33671690471374144,
     -0.3223013420872947,
     0.38435939016384807,
     0.33671690471374144,
     0.20138628234349853,
     -0.25416604734437187,
     0.16532848789153137,
     0.7447003505065528,
     0.01431028637038531,
     0.3497928829437484,
     0.23382675833777888,
     -0.25416604734437187,
     0.7447003505065528,
     0.23382675833777888,
     0.08726551263772739
    ],
    [
     0.7516025714893033,
     -0.7623907583992745,
     0.7116791722782793,
     -0.5179023490351313,
     0.3442288348407158,
     0.9162084517350964,
     -0.8647043164295104,
     0.6347267561615482,
     -0.30095298040565727,
     0.7446863145142167,
     -0.9160369524321468,
     -0.22293748508173714,
     0.4434531621258267,
     -0.8207945639608839,
     0.3619083490272276,
     0.1511249733217044,
     0.25319326287505456,
     -0.3319996404594258,
     0.7600376474336816,
     -0.7640749112651269,
     0.7289998933217454,
     -0.5179023490351313,
     0.8794424875864533,
     -0.8788490023995453,
     0.6347267561615482,
     0.7446863145142167,
     -0.9160369524321468,
     1.0,
     -0.8207945639608839,
     0.1511249733217044,
     0.7647781494768032,
     -0.7648491336294048,
     0.7289998933217454,
     0.8520994341970414,
     -0.8788490023995453,
     0.7446863145142167,
     1.0,
     0.7676856011223648,
     -0.7648491336294081,
     0.8520994341970339,
     0.7676856011223648,
     0.7178749446625374,
     -0.7468732024914018,
     0.5546352723365658,
     0.9999999938502488,
     -0.4719689591624723,
     -0.13031213744868414,
     0.7317168217150052,
     -0.7468732024914018,
     0.9999999938502488,
     0.7317168217150052,
     0.646091903671161
    ],
    [
     0.9952003777121361,
     -0.9949613521798921,
     0.9839239519431974,
     -0.9132369356326562,
     0.8180889844980401,
     0.9483857853840845,
     -0.9659113784565025,
     0.919099481860967,
     -0.6866644586813859,
     0.33671690471374044,
     -0.6036407945252873,
     -0.547110238119482,
     -0.08634129203655545,
     -0.38924159802378905,
     0.7729123968766226,
     -0.2604134402552457,
     0.5798352991553816,
     -0.6275783394318891,
     0.9988535353614518,
     -0.9974226113965764,
     0.9881384799372184,
     -0.9132369356326562,
     0.9662084022830867,
     -0.9666954967705332,
     0.919099481860967,
     0.33671690471374044,
     -0.6036407945252873,
     0.7676856011223648,
     -0.38924159802378905,
     -0.2604134402552457,
     0.9998092788092101,
     -0.9986138814903626,
     0.9881384799372184,
     0.9741868458713568,
     -0.9666954967705332,
     0.33671690471374044,
     0.7676856011223648,
     1.0,
     -0.9986138814903626,
     0.9741868458713573,
     1.0,
     0.9715233220560504,
     -0.9735383243589594,
     0.9169541549172228,
     0.7676750856045509,
     -0.7271881999364198,
     -0.5721306452404581,
     0.9849629712134981,
     -0.9735383243589594,
     0.7676750856045509,
     0.9849629712134981,
     0.8917964955435852
    ],
    [
     -0.9982654435026775,
     0.9987686435478634,
     -0.9908346070734733,
     0.9265923324876998,
     -0.8355495047476067,
     -0.9475424558198038,
     0.9728582351833013,
     -0.9375459320885514,
     0.7171904964462513,
     -0.32230134208729105,
     0.6080923312058332,
     0.5331454404008411,
     0.08478872797611792,
     0.38985664406859016,
     -0.7861837379241006,
     0.2693016959167241,
     -0.5675886819007157,
     0.6174437486223282,
     -0.9995907681203864,
     0.9997956714380228,
     -0.9942758190162801,
     0.9265923324876998,
     -0.9657991362378082,
     0.9716371024011816,
     -0.9375459320885514,
     -0.32230134208729105,
     0.6080923312058332,
     -0.7648491336293995,
     0.38985664406859016,
     0.2693016959167241,
     -0.9992890294304282,
     0.999999999999999,
     -0.9942758190162801,
     -0.9740626051450263,
     0.9716371024011816,
     -0.32230134208729105,
     -0.7648491336293995,
     -0.9986138814903603,
     1.0,
     -0.9740626051450254,
     -0.9986138814903603,
     -0.9810455148172779,
     0.9836871927971201,
     -0.9295041803877557,
     -0.7648391362862865,
     0.7591984577076244,
     0.5686521851166225,
     -0.9912551268813778,
     0.9836871927971201,
     -0.7648391362862865,
     -0.9912551268813778,
     -0.9116009410478365
    ],
    [
     0.9740197440294591,
     -0.973558147728194,
     0.9449525178171465,
     -0.838597564062466,
     0.721149589674036,
     0.9904200757326825,
     -0.9824062070674449,
     0.8862864359687259,
     -0.5983849694574728,
     0.38435939016384824,
     -0.6626414581147249,
     -0.5568383597546053,
     -0.02308951471669635,
     -0.4518706506875663,
     0.7495960134594832,
     -0.2770768888225319,
     0.5914455184531929,
     -0.6455514668147808,
     0.9755199838795391,
     -0.9741467445701768,
     0.9549541828536645,
     -0.838597564062466,
     0.9985039940206668,
     -0.9867864493717293,
     0.8862864359687259,
     0.38435939016384824,
     -0.6626414581147249,
     0.8520994341970342,
     -0.4518706506875663,
     -0.2770768888225319,
     0.9750005657199241,
     -0.9740626051450291,
     0.9549541828536645,
     1.0000000000000036,
     -0.9867864493717293,
     0.38435939016384824,
     0.8520994341970342,
     0.9741868458713575,
     -0.9740626051450302,
     1.0,
     0.9741868458713575,
     0.9566398739897811,
     -0.9606928376587245,
     0.8353282479508221,
     0.8520907613535551,
     -0.6918928274442715,
     -0.5545710300207898,
     0.9683800421347682,
     -0.9606928376587245,
     0.8520907613535551,
     0.9683800421347682,
     0.883049893989432
    ],
    [
     0.9952003777121361,
     -0.9949613521798921,
     0.9839239519431974,
     -0.9132369356326562,
     0.8180889844980401,
     0.9483857853840845,
     -0.9659113784565025,
     0.919099481860967,
     -0.6866644586813859,
     0.33671690471374044,
     -0.6036407945252873,
     -0.547110238119482,
     -0.08634129203655545,
     -0.38924159802378905,
     0.7729123968766226,
     -0.2604134402552457,
     0.5798352991553816,
     -0.6275783394318891,
     0.9988535353614518,
     -0.9974226113965764,
     0.9881384799372184,
     -0.9132369356326562,
     0.9662084022830867,
     -0.9666954967705332,
     0.919099481860967,
     0.33671690471374044,
     -0.6036407945252873,
     0.7676856011223648,
     -0.38924159802378905,
     -0.2604134402552457,
     0.9998092788092101,
     -0.9986138814903626,
     0.9881384799372184,
     0.9741868458713568,
     -0.9666954967705332,
     0.33671690471374044,
     0.7676856011223648,
     1.0,
     -0.9986138814903626,
     0.9741868458713573,
     1.0,
     0.9715233220560504,
     -0.9735383243589594,
     0.9169541549172228,
     0.7676750856045509,
     -0.7271881999364198,
     -0.5721306452404581,
     0.9849629712134981,
     -0.9735383243589594,
     0.7676750856045509,
     0.9849629712134981,
     0.8917964955435852
    ],
    [
     0.9900169017919188,
     -0.9888170466259395,
     0.987116407905999,
     -0.9509012080494554,
     0.881438196171887,
     0.9218105216798842,
     -0.9660430145356151,
     0.977794308300397,
     -0.7965567781690854,
     0.20138628234350014,
     -0.5552515908126887,
     -0.5306451035381176,
     -0.13837848575030376,
     -0.32161001383329113,
     0.84929736473656,
     -0.37009119165138415,
     0.5750160703587944,
     -0.6239934936164254,
     0.9816380320507994,
     -0.9845038593996719,
     0.9889079020304076,
     -0.9509012080494554,
     0.9450461568422998,
     -0.9577809550797677,
     0.977794308300397,
     0.20138628234350014,
     -0.5552515908126887,
     0.7178749446625404,
     -0.32161001383329113,
     -0.37009119165138415,
     0.9759188784658569,
     -0.9810455148172824,
     0.9889079020304076,
     0.9566398739897851,
     -0.9577809550797677,
     0.20138628234350014,
     0.7178749446625404,
     0.9715233220560516,
     -0.9810455148172831,
     0.956639873989782,
     0.9715233220560516,
     1.0,
     -0.997601750530658,
     0.9384712691791274,
     0.7178662505838838,
     -0.8477624102015342,
     -0.5987683649856025,
     0.9974382075152237,
     -0.997601750530658,
     0.7178662505838838,
     0.9974382075152237,
     0.9718940240545108
    ],
    [
     -0.9901248660282993,
     0.9914002220805005,
     -0.9903582739744362,
     0.9466296773329079,
     -0.8705545006976129,
     -0.9325643586323844,
     0.9779974201782503,
     -0.9789579070079589,
     0.7943815925105349,
     -0.2541660473443694,
     0.6017529131962202,
     0.5008815273988696,
     0.09180103293846201,
     0.3752506601797835,
     -0.8291333978773582,
     0.31989457620406764,
     -0.5431857576287138,
     0.5966915976298318,
     -0.9826432062335738,
     0.9871224856163062,
     -0.9921072480359417,
     0.9466296773329079,
     -0.9517617978034986,
     0.9703985031746835,
     -0.9789579070079589,
     -0.2541660473443694,
     0.6017529131962202,
     -0.7468732024913951,
     0.3752506601797835,
     0.31989457620406764,
     -0.9775224643497396,
     0.9836871927971219,
     -0.9921072480359417,
     -0.9606928376587249,
     0.9703985031746835,
     -0.2541660473443694,
     -0.7468732024913951,
     -0.9735383243589596,
     0.9836871927971244,
     -0.9606928376587219,
     -0.9735383243589596,
     -0.997601750530655,
     1.0,
     -0.9419216998797223,
     -0.7468653349828535,
     0.8480600592501323,
     0.5652486719258307,
     -0.9957867817589294,
     1.0,
     -0.7468653349828535,
     -0.9957867817589294,
     -0.9671255764385338
    ],
    [
     0.9318999687658964,
     -0.9359659015543247,
     0.9685936866841783,
     -0.9917149570586777,
     0.961073266630061,
     0.785865888430422,
     -0.8780655414850194,
     0.9650146066641697,
     -0.894892612956746,
     0.1653284878915322,
     -0.4730449099963544,
     -0.4313728861346037,
     -0.1810584362687511,
     -0.2603047403747339,
     0.8113673294268916,
     -0.26381000245103176,
     0.46429372697260984,
     -0.4984105870230756,
     0.9250251598809963,
     -0.9324135021522956,
     0.9599514812643264,
     -0.9917149570586777,
     0.817661552727679,
     -0.8640242123936501,
     0.9650146066641697,
     0.1653284878915322,
     -0.4730449099963544,
     0.5546352723365682,
     -0.2603047403747339,
     -0.26381000245103176,
     0.9205008356694815,
     -0.9295041803877571,
     0.9599514812643264,
     0.8353282479508206,
     -0.8640242123936501,
     0.1653284878915322,
     0.5546352723365682,
     0.9169541549172238,
     -0.9295041803877575,
     0.8353282479508222,
     0.9169541549172238,
     0.9384712691791277,
     -0.9419216998797226,
     1.0000000000000002,
     0.5546290804219007,
     -0.8575434652161668,
     -0.5446323146258873,
     0.9360880905700028,
     -0.9419216998797226,
     0.5546290804219007,
     0.9360880905700028,
     0.9120255393256287
    ],
    [
     0.7515927446734785,
     -0.7623813157685123,
     0.7116709595330465,
     -0.5178949555853829,
     0.3442220322876636,
     0.9162018133181348,
     -0.8646975184905284,
     0.6347188335371537,
     -0.30094512447603333,
     0.7447003505065426,
     -0.9160356987391199,
     -0.2229408574749685,
     0.44345505628821175,
     -0.8208006478875896,
     0.3619049097842688,
     0.1511377883790623,
     0.2531965618411964,
     -0.3320007293055112,
     0.760027462540871,
     -0.7640651369714947,
     0.7289914532892295,
     -0.5178949555853829,
     0.8794346003964176,
     -0.8788424665793338,
     0.6347188335371537,
     0.7447003505065426,
     -0.9160356987391199,
     0.9999999938502211,
     -0.8208006478875896,
     0.1511377883790623,
     0.764767765929667,
     -0.7648391362862826,
     0.7289914532892295,
     0.8520907613535503,
     -0.8788424665793338,
     0.7447003505065426,
     0.9999999938502211,
     0.7676750856045443,
     -0.7648391362862879,
     0.8520907613535433,
     0.7676750856045443,
     0.7178662505838663,
     -0.7468653349828446,
     0.5546290804218961,
     1.0000000000000002,
     -0.4719602770260393,
     -0.13031003833207672,
     0.7317076140348081,
     -0.7468653349828446,
     1.0000000000000002,
     0.7317076140348081,
     0.6460852175278636
    ],
    [
     -0.7806889079577534,
     0.7861859145317046,
     -0.8205511064562735,
     0.8700877167314663,
     -0.8672518705095565,
     -0.6542393704901122,
     0.7784634606266189,
     -0.9269798458123439,
     0.9525790039580767,
     0.014310286370391005,
     0.46243384260746173,
     0.16193251142225298,
     0.04053559957975665,
     0.24570025385796804,
     -0.7271852108550919,
     0.3158565955242087,
     -0.22241782249616457,
     0.29372589611697164,
     -0.7528755918283633,
     0.770420531780679,
     -0.8118648775826732,
     0.8700877167314663,
     -0.6785726141809234,
     0.7480138896023087,
     -0.9269798458123439,
     0.014310286370391005,
     0.46243384260746173,
     -0.4719689591624607,
     0.24570025385796804,
     0.3158565955242087,
     -0.7378691861806239,
     0.7591984577076275,
     -0.8118648775826732,
     -0.6918928274442728,
     0.7480138896023087,
     0.014310286370391005,
     -0.4719689591624607,
     -0.7271881999364178,
     0.7591984577076322,
     -0.6918928274442618,
     -0.7271881999364178,
     -0.8477624102015243,
     0.8480600592501294,
     -0.8575434652161631,
     -0.47196027702605436,
     0.9999999999999999,
     0.3378639827065777,
     -0.8119679488546323,
     0.8480600592501294,
     -0.47196027702605436,
     -0.8119679488546323,
     -0.9345885961848173
    ],
    [
     -0.5900799287079636,
     0.569571607662693,
     -0.565748911994099,
     0.6102065524065536,
     -0.6257083825868451,
     -0.4589663775916437,
     0.46155511997769955,
     -0.5417565547695691,
     0.38773260578434376,
     0.34979288294374333,
     -0.1957221304351215,
     0.96012206479672,
     0.8308675053071669,
     -0.40250724814363087,
     -0.8842774053738871,
     0.8281906822860752,
     -0.961958320004416,
     0.9387801567049765,
     -0.5841050346091072,
     0.5691959289535332,
     -0.5658868399480954,
     0.6102065524065536,
     -0.51798821660064,
     0.4626520561353153,
     -0.5417565547695691,
     0.34979288294374333,
     -0.1957221304351215,
     -0.1303121374486961,
     -0.40250724814363087,
     0.8281906822860752,
     -0.5771742555230923,
     0.5686521851166241,
     -0.5658868399480954,
     -0.5545710300207891,
     0.4626520561353153,
     0.34979288294374333,
     -0.1303121374486961,
     -0.5721306452404608,
     0.5686521851166205,
     -0.5545710300207962,
     -0.5721306452404608,
     -0.5987683649856103,
     0.5652486719258345,
     -0.5446323146258897,
     -0.13031003833207278,
     0.3378639827065841,
     1.0,
     -0.6091102636495711,
     0.5652486719258345,
     -0.13031003833207278,
     -0.6091102636495711,
     -0.5428556626183152
    ],
    [
     0.9970723476588192,
     -0.9957438074429581,
     0.9910486815281618,
     -0.9454362803251843,
     0.8689229388589631,
     0.9344507146488972,
     -0.9700844963304691,
     0.9650977053540775,
     -0.7655084109090624,
     0.23382675833777855,
     -0.5618556290922104,
     -0.5533254821620028,
     -0.13995878594637176,
     -0.3308773545134918,
     0.8395416093912952,
     -0.3535030433470228,
     0.593534932589455,
     -0.6397353654068128,
     0.9921041750152261,
     -0.9933788796521964,
     0.9936517974276114,
     -0.9454362803251843,
     0.9571696823841793,
     -0.9647419338013423,
     0.9650977053540775,
     0.23382675833777855,
     -0.5618556290922104,
     0.731716821715004,
     -0.3308773545134918,
     -0.3535030433470228,
     0.9881491637899321,
     -0.9912551268813797,
     0.9936517974276114,
     0.9683800421347687,
     -0.9647419338013423,
     0.23382675833777855,
     0.731716821715004,
     0.9849629712134985,
     -0.9912551268813802,
     0.9683800421347669,
     0.9849629712134985,
     0.9974382075152224,
     -0.9957867817589307,
     0.9360880905700022,
     0.7317076140348169,
     -0.8119679488546349,
     -0.6091102636495668,
     1.0000000000000002,
     -0.9957867817589307,
     0.7317076140348169,
     1.0000000000000002,
     0.9525639353142359
    ],
    [
     -0.9901248660282993,
     0.9914002220805005,
     -0.9903582739744362,
     0.9466296773329079,
     -0.8705545006976129,
     -0.9325643586323844,
     0.9779974201782503,
     -0.9789579070079589,
     0.7943815925105349,
     -0.2541660473443694,
     0.6017529131962202,
     0.5008815273988696,
     0.09180103293846201,
     0.3752506601797835,
     -0.8291333978773582,
     0.31989457620406764,
     -0.5431857576287138,
     0.5966915976298318,
     -0.9826432062335738,
     0.9871224856163062,
     -0.9921072480359417,
     0.9466296773329079,
     -0.9517617978034986,
     0.9703985031746835,
     -0.9789579070079589,
     -0.2541660473443694,
     0.6017529131962202,
     -0.7468732024913951,
     0.3752506601797835,
     0.31989457620406764,
     -0.9775224643497396,
     0.9836871927971219,
     -0.9921072480359417,
     -0.9606928376587249,
     0.9703985031746835,
     -0.2541660473443694,
     -0.7468732024913951,
     -0.9735383243589596,
     0.9836871927971244,
     -0.9606928376587219,
     -0.9735383243589596,
     -0.997601750530655,
     1.0,
     -0.9419216998797223,
     -0.7468653349828535,
     0.8480600592501323,
     0.5652486719258307,
     -0.9957867817589294,
     1.0,
     -0.7468653349828535,
     -0.9957867817589294,
     -0.9671255764385338
    ],
    [
     0.7515927446734785,
     -0.7623813157685123,
     0.7116709595330465,
     -0.5178949555853829,
     0.3442220322876636,
     0.9162018133181348,
     -0.8646975184905284,
     0.6347188335371537,
     -0.30094512447603333,
     0.7447003505065426,
     -0.9160356987391199,
     -0.2229408574749685,
     0.44345505628821175,
     -0.8208006478875896,
     0.3619049097842688,
     0.1511377883790623,
     0.2531965618411964,
     -0.3320007293055112,
     0.760027462540871,
     -0.7640651369714947,
     0.7289914532892295,
     -0.5178949555853829,
     0.8794346003964176,
     -0.8788424665793338,
     0.6347188335371537,
     0.7447003505065426,
     -0.9160356987391199,
     0.9999999938502211,
     -0.8208006478875896,
     0.1511377883790623,
     0.764767765929667,
     -0.7648391362862826,
     0.7289914532892295,
     0.8520907613535503,
     -0.8788424665793338,
     0.7447003505065426,
     0.9999999938502211,
     0.7676750856045443,
     -0.7648391362862879,
     0.8520907613535433,
     0.7676750856045443,
     0.7178662505838663,
     -0.7468653349828446,
     0.5546290804218961,
     1.0000000000000002,
     -0.4719602770260393,
     -0.13031003833207672,
     0.7317076140348081,
     -0.7468653349828446,
     1.0000000000000002,
     0.7317076140348081,
     0.6460852175278636
    ],
    [
     0.9970723476588192,
     -0.9957438074429581,
     0.9910486815281618,
     -0.9454362803251843,
     0.8689229388589631,
     0.9344507146488972,
     -0.9700844963304691,
     0.9650977053540775,
     -0.7655084109090624,
     0.23382675833777855,
     -0.5618556290922104,
     -0.5533254821620028,
     -0.13995878594637176,
     -0.3308773545134918,
     0.8395416093912952,
     -0.3535030433470228,
     0.593534932589455,
     -0.6397353654068128,
     0.9921041750152261,
     -0.9933788796521964,
     0.9936517974276114,
     -0.9454362803251843,
     0.9571696823841793,
     -0.9647419338013423,
     0.9650977053540775,
     0.23382675833777855,
     -0.5618556290922104,
     0.731716821715004,
     -0.3308773545134918,
     -0.3535030433470228,
     0.9881491637899321,
     -0.9912551268813797,
     0.9936517974276114,
     0.9683800421347687,
     -0.9647419338013423,
     0.23382675833777855,
     0.731716821715004,
     0.9849629712134985,
     -0.9912551268813802,
     0.9683800421347669,
     0.9849629712134985,
     0.9974382075152224,
     -0.9957867817589307,
     0.9360880905700022,
     0.7317076140348169,
     -0.8119679488546349,
     -0.6091102636495668,
     1.0000000000000002,
     -0.9957867817589307,
     0.7317076140348169,
     1.0000000000000002,
     0.9525639353142359
    ],
    [
     0.9306250117575727,
     -0.9298925025820233,
     0.938108961441313,
     -0.9341434699481613,
     0.8904213026661401,
     0.8465310860925164,
     -0.9174461171513455,
     0.9838536736255495,
     -0.8696342997890839,
     0.08726551263772726,
     -0.5132302860038118,
     -0.43661504906675924,
     -0.12812173863228632,
     -0.27936023278584016,
     0.8503731814301987,
     -0.4111613706895874,
     0.49306053238012154,
     -0.5493876433325695,
     0.9113275574120604,
     -0.9193251164101189,
     0.9371639244005535,
     -0.9341434699481613,
     0.8706181330833321,
     -0.8998777620428818,
     0.9838536736255495,
     0.08726551263772726,
     -0.5132302860038118,
     0.646091903671153,
     -0.27936023278584016,
     -0.4111613706895874,
     0.9000115102656695,
     -0.9116009410478394,
     0.9371639244005535,
     0.8830498939894359,
     -0.8998777620428818,
     0.08726551263772726,
     0.646091903671153,
     0.8917964955435848,
     -0.9116009410478437,
     0.8830498939894269,
     0.8917964955435848,
     0.9718940240545046,
     -0.967125576438531,
     0.9120255393256259,
     0.6460852175278845,
     -0.9345885961848176,
     -0.5428556626183084,
     0.9525639353142322,
     -0.967125576438531,
     0.6460852175278845,
     0.9525639353142322,
     1.0000000000000002
    ]
   ]
  }
 },
 "sigma_SM_err_syst_fb": 1.5750454500008948e-05,
 "sigma_SM_err_total_fb": 1.5781896066161785e-05,
 "provenance": {
  "values_and_errors": {
   "file": "scal_long/coeffs_14000.json",
   "n_runs": 4
  },
  "correlations": {
   "file": "scal_short/coeffs_14000.json",
   "n_runs": 30
  },
  "note": "Central values and MC uncertainties from the first set of runs; correlation matrices from the second, independent set of runs.",
  "systematic": "err_syst = max_i |x_long - x_i| over hhh_mid_results/coeffs_14000.json, scal_short/coeffs_14000.json"
 },
 "bins_values_runs": {
  "order": [
   "(1,1)",
   "(1,2)",
   "(1,3)",
   "(1,4)",
   "(1,5)",
   "(1,6)",
   "(1,7)",
   "(2,2)",
   "(2,3)",
   "(2,4)",
   "(2,5)",
   "(2,6)",
   "(2,7)",
   "(3,3)",
   "(3,4)",
   "(3,5)",
   "(3,6)",
   "(3,7)",
   "(4,4)",
   "(4,5)",
   "(4,6)",
   "(4,7)",
   "(5,5)",
   "(5,6)",
   "(5,7)",
   "(6,6)",
   "(6,7)",
   "(7,7)"
  ],
  "mean_fb": [
   0.14863361749999998,
   -0.16577751,
   0.00984702395,
   0.004417474325,
   -0.7523445825,
   0.06804440149999999,
   0.0139990355,
   0.082938877,
   -0.020990167999999997,
   -0.01337824275,
   0.720653895,
   -0.26023209750000004,
   -0.5894762625000001,
   0.0019953451000000004,
   0.002471913975,
   -0.07931045325,
   0.047510809,
   0.1029373725,
   0.0008611868125,
   -0.056927445,
   0.034312458000000004,
   0.08910750875,
   1.905933775,
   -1.141425875,
   -3.10944075,
   0.3566106775,
   1.9510234,
   3.586927375
  ],
  "per_run_fb": [
   [
    0.14863855,
    -0.16578525,
    0.0098481034,
    0.0044176746,
    -0.7523721,
    0.068036954,
    0.013893534,
    0.082945014,
    -0.020992197,
    -0.013378998,
    0.72069335,
    -0.26025519,
    -0.58952547,
    0.0019955669,
    0.0024720826,
    -0.079314664,
    0.047515167,
    0.10294498,
    0.00086121215,
    -0.0569283,
    0.034314993,
    0.089118551,
    1.9061619,
    -1.1414953,
    -3.1098598,
    0.3566684,
    1.9516152,
    3.5896046
   ],
   [
    0.14863904,
    -0.16578695,
    0.0098488801,
    0.0044180734,
    -0.75236742,
    0.068051877,
    0.013986246,
    0.082943641,
    -0.020992166,
    -0.013378896,
    0.72067518,
    -0.26024373,
    -0.58949203,
    0.0019955696,
    0.0024720663,
    -0.079314437,
    0.047513508,
    0.10294072,
    0.00086121197,
    -0.056928639,
    0.034313574,
    0.089110818,
    1.9060147,
    -1.1414538,
    -3.1095585,
    0.35662542,
    1.9511427,
    3.5878541
   ],
   [
    0.14862605,
    -0.16576575,
    0.0098462246,
    0.0044167122,
    -0.75231214,
    0.068031043,
    0.013978524,
    0.082933449,
    -0.020988714,
    -0.013377525,
    0.72062913,
    -0.26021817,
    -0.58947156,
    0.0019952052,
    0.0024717641,
    -0.079305931,
    0.047507876,
    0.1029352,
    0.00086116506,
    -0.056926346,
    0.034311735,
    0.089108823,
    1.9059112,
    -1.1414114,
    -3.1094454,
    0.35660199,
    1.9510263,
    3.5864174
   ],
   [
    0.14863083,
    -0.16577209,
    0.0098448877,
    0.0044174371,
    -0.75232667,
    0.068057732,
    0.014137838,
    0.082933404,
    -0.020987595,
    -0.013377552,
    0.72061792,
    -0.2602113,
    -0.58941599,
    0.0019950387,
    0.0024717429,
    -0.079306781,
    0.047506685,
    0.10292859,
    0.00086115807,
    -0.056926495,
    0.03430953,
    0.089091843,
    1.9056473,
    -1.141343,
    -3.1088993,
    0.3565469,
    1.9503094,
    3.5838334
   ]
  ],
  "cov_of_mean_fb2": [
   [
    9.89752291666531e-12,
    -1.6122333333330003e-11,
    2.2827698750018655e-12,
    8.42290520832987e-13,
    -4.625051041666583e-11,
    5.644398749973511e-12,
    -6.845236708351887e-11,
    9.36965999999752e-12,
    -3.25146500000272e-12,
    -1.2187131250005551e-12,
    4.9809929166715776e-11,
    -2.8362531250020843e-11,
    -4.43175854167085e-11,
    3.5201358333375776e-13,
    2.723979791667539e-13,
    -7.235827708339585e-12,
    5.818524166671914e-12,
    8.049785416675358e-12,
    4.217712708336775e-14,
    -1.8047133333337635e-12,
    2.6823750000024432e-12,
    8.8444164583489e-12,
    2.1111897916703708e-10,
    -6.953464583352556e-11,
    -3.482972083341423e-10,
    5.068165625010048e-11,
    4.611905833341084e-10,
    2.5595224791700617e-09
   ],
   [
    -1.6122333333330003e-11,
    2.6391266666653076e-11,
    -3.904652499996924e-12,
    -1.3641455000000994e-12,
    7.559841666663872e-11,
    -8.14747666668407e-12,
    1.2070073333313465e-10,
    -1.5497456666649425e-11,
    5.467523333330455e-12,
    2.0164099999992955e-12,
    -8.271108333330738e-11,
    4.7088049999977893e-11,
    7.597413333319601e-11,
    -5.951603333331529e-13,
    -4.527384999996911e-13,
    1.1940255000001485e-11,
    -9.671136666664039e-12,
    -1.3636016666652825e-11,
    -7.043273333330963e-14,
    2.9968583333322396e-12,
    -4.54401499999486e-12,
    -1.551325999997001e-11,
    -3.623163333329748e-10,
    1.1836416666670923e-10,
    6.029151666660958e-10,
    -8.614836666661738e-11,
    -7.952083333321096e-10,
    -4.3530546666620225e-09
   ],
   [
    2.2827698750018655e-12,
    -3.904652499996924e-12,
    8.177524674999652e-13,
    1.6807386958333653e-13,
    -1.1357673458337872e-11,
    -9.96893183332555e-13,
    -3.4811983141663005e-11,
    2.624820941665507e-12,
    -1.046468158333205e-12,
    -3.3976106250008574e-13,
    1.4895445749995936e-11,
    -8.506705875005471e-12,
    -1.79083293749896e-11,
    1.1854197916671104e-13,
    7.916848791663553e-14,
    -1.9499530208333583e-12,
    1.7390317083337454e-12,
    2.9102984583332874e-12,
    1.2736307041662435e-14,
    -5.039246666669925e-13,
    9.700616000002625e-13,
    4.206452820831545e-12,
    8.554050125000204e-11,
    -2.6282176250022527e-11,
    -1.5198839749999559e-10,
    1.9405156791670947e-11,
    1.986017991666152e-10,
    9.689353120832545e-10
   ],
   [
    8.42290520832987e-13,
    -1.3641455000000994e-12,
    1.6807386958333653e-13,
    8.176842895835524e-14,
    -3.7153729791662024e-12,
    1.0559546708335335e-12,
    -1.527148229164658e-12,
    7.019689916661657e-13,
    -2.339349583333946e-13,
    -9.294431875000623e-14,
    3.405529708335093e-12,
    -1.9151894374991366e-12,
    -2.0940403124961525e-12,
    2.4745030000011846e-14,
    2.0468101874994675e-14,
    -5.677576895837739e-13,
    4.06544200000255e-13,
    4.593033958330373e-13,
    3.1494800625014224e-15,
    -1.4662248333333834e-13,
    1.530229999998027e-13,
    3.1462586041598456e-13,
    1.0169740208332551e-11,
    -3.7291702083401645e-12,
    -1.4256492916669679e-11,
    2.4489429375019637e-12,
    1.7863406666646267e-11,
    1.329330777082873e-10
   ],
   [
    -4.625051041666583e-11,
    7.559841666663872e-11,
    -1.1357673458337872e-11,
    -3.7153729791662024e-12,
    2.2101147291662271e-10,
    -1.3365475416626122e-11,
    4.1800609791688866e-10,
    -4.5983812499971623e-11,
    1.6226882500005256e-11,
    5.946654375000836e-12,
    -2.5163665416674686e-10,
    1.4379026875003814e-10,
    2.455291395832833e-10,
    -1.7714580000011617e-12,
    -1.3371301041666522e-12,
    3.4945039791685335e-11,
    -2.9215390000007514e-11,
    -4.2798814583341847e-11,
    -2.0769288125007678e-13,
    8.62221833333411e-12,
    -1.4262270000002148e-11,
    -5.14504418750092e-11,
    -1.165785604167211e-09,
    3.7518693750057565e-10,
    1.9806824583348098e-09,
    -2.7910995208350285e-10,
    -2.642067666667045e-09,
    -1.3900026020836086e-08
   ],
   [
    5.644398749973511e-12,
    -8.14747666668407e-12,
    -9.96893183332555e-13,
    1.0559546708335335e-12,
    -1.3365475416626122e-11,
    3.8958342416658707e-11,
    2.3453534274998353e-10,
    -8.783261666713356e-13,
    1.2542538333311414e-12,
    3.011112500053045e-14,
    -2.362221499994745e-11,
    1.4684433750066068e-11,
    8.243726041670027e-11,
    -1.824347333332682e-13,
    -3.2961604166747627e-14,
    -8.232092083410051e-13,
    -2.3395276666606907e-12,
    -9.973866250008058e-12,
    -7.76727208328645e-15,
    -3.812625833320602e-13,
    -3.325855250007181e-12,
    -2.3657295625004318e-11,
    -3.842744124999732e-10,
    1.0164085416664532e-10,
    7.933792499998783e-10,
    -8.781789624995607e-11,
    -1.089360000000028e-09,
    -3.953552762500024e-09
   ],
   [
    -6.845236708351887e-11,
    1.2070073333313465e-10,
    -3.4811983141663005e-11,
    -1.527148229164658e-12,
    4.1800609791688866e-10,
    2.3453534274998353e-10,
    2.5817494542499766e-09,
    -1.1306012866662733e-10,
    4.7244256333321415e-11,
    1.4099203875004692e-11,
    -7.43353235833042e-10,
    4.3217819375051724e-10,
    1.1385534879165674e-09,
    -5.494250216668037e-12,
    -3.367485637499827e-12,
    7.601249679164448e-11,
    -8.387963983330716e-11,
    -1.6832393625004943e-10,
    -5.448542129163946e-13,
    1.7899556833344436e-11,
    -5.610860750004685e-11,
    -2.840583412083241e-10,
    -5.36690992083358e-09,
    1.5739951375009461e-09,
    1.008052994166733e-08,
    -1.246053527083292e-09,
    -1.359383694999901e-08,
    -5.944122628749868e-08
   ],
   [
    9.36965999999752e-12,
    -1.5497456666649425e-11,
    2.624820941665507e-12,
    7.019689916661657e-13,
    -4.5983812499971623e-11,
    -8.783261666713356e-13,
    -1.1306012866662733e-10,
    9.98128149998849e-12,
    -3.662065499998314e-12,
    -1.2852894999994614e-12,
    5.6237722499974705e-11,
    -3.221325749999566e-11,
    -6.10416133332804e-11,
    4.055840833332938e-13,
    2.9252857499980174e-13,
    -7.45541291666503e-12,
    6.507838166663931e-12,
    1.0207805833328875e-11,
    4.589390333331202e-14,
    -1.8416727499992578e-12,
    3.401942249998871e-12,
    1.3511371333324857e-11,
    2.8966204999990735e-10,
    -9.0936758333391e-11,
    -5.058988749999188e-10,
    6.839052166665406e-11,
    6.743502166662682e-10,
    3.378876433331628e-09
   ],
   [
    -3.25146500000272e-12,
    5.467523333330455e-12,
    -1.046468158333205e-12,
    -2.339349583333946e-13,
    1.6226882500005256e-11,
    1.2542538333311414e-12,
    4.7244256333321415e-11,
    -3.662065499998314e-12,
    1.4036074999998872e-12,
    4.715420000001207e-13,
    -2.0929467499998438e-11,
    1.1988247500006986e-11,
    2.4438671666652282e-11,
    -1.5753041666671612e-13,
    -1.0871497499997774e-13,
    2.710599583334015e-12,
    -2.4258848333337006e-12,
    -3.990009166666495e-12,
    -1.7271421666664333e-14,
    6.802252500002971e-13,
    -1.3298557500002358e-12,
    -5.617805166663854e-12,
    -1.1620649999999249e-10,
    3.591179166669697e-11,
    2.059922249999896e-10,
    -2.6942133333336526e-11,
    -2.726690833332379e-10,
    -1.3321656166664548e-09
   ],
   [
    -1.2187131250005551e-12,
    2.0164099999992955e-12,
    -3.3976106250008574e-13,
    -9.294431875000623e-14,
    5.946654375000836e-12,
    3.011112500053045e-14,
    1.4099203875004692e-11,
    -1.2852894999994614e-12,
    4.715420000001207e-13,
    1.657865625000521e-13,
    -7.193968750002015e-12,
    4.116823125002357e-12,
    7.706044374998454e-12,
    -5.2185675000032184e-14,
    -3.7716931250001083e-14,
    9.637504375005005e-13,
    -8.340262500002819e-13,
    -1.2965118750003302e-12,
    -5.9197518750015056e-15,
    2.392282500000819e-13,
    -4.320862500001492e-13,
    -1.698270062500046e-12,
    -3.660345625001387e-11,
    1.1525881250015624e-11,
    6.367306250003358e-11,
    -8.62626812500469e-12,
    -8.466697500000806e-11,
    -4.2754625625008544e-10
   ],
   [
    4.9809929166715776e-11,
    -8.271108333330738e-11,
    1.4895445749995936e-11,
    3.405529708335093e-12,
    -2.5163665416674686e-10,
    -2.362221499994745e-11,
    -7.43353235833042e-10,
    5.6237722499974705e-11,
    -2.0929467499998438e-11,
    -7.193968750002015e-12,
    3.2643784166669563e-10,
    -1.8765141250011198e-10,
    -3.8015447916644956e-10,
    2.3347470833338473e-12,
    1.6467845416666303e-12,
    -4.1252664583351866e-11,
    3.753247916666889e-11,
    6.176315416666354e-11,
    2.5899004583333663e-13,
    -1.0045108333335817e-11,
    2.058436500000288e-11,
    8.642810958328417e-11,
    1.7990140416663814e-09,
    -5.561207083337742e-10,
    -3.2002860833330443e-09,
    4.2506473750000474e-10,
    4.291925083331521e-09,
    2.0774211291661944e-08
   ],
   [
    -2.8362531250020843e-11,
    4.7088049999977893e-11,
    -8.506705875005471e-12,
    -1.9151894374991366e-12,
    1.4379026875003814e-10,
    1.4684433750066068e-11,
    4.3217819375051724e-10,
    -3.221325749999566e-11,
    1.1988247500006986e-11,
    4.116823125002357e-12,
    -1.8765141250011198e-10,
    1.0792415625012162e-10,
    2.198959187501387e-10,
    -1.3378520000013225e-12,
    -9.42600812500367e-13,
    2.3577914375015093e-11,
    -2.1554290000011662e-11,
    -3.5627293750032493e-11,
    -1.482067437500752e-13,
    5.7247700000027865e-12,
    -1.1873835000013174e-11,
    -5.0082685625047186e-11,
    -1.0401428125010763e-09,
    3.211023125005894e-10,
    1.8535568750023124e-09,
    -2.4598805625026506e-10,
    -2.488577000002203e-09,
    -1.2004464062509922e-08
   ],
   [
    -4.43175854167085e-11,
    7.597413333319601e-11,
    -1.79083293749896e-11,
    -2.0940403124961525e-12,
    2.455291395832833e-10,
    8.243726041670027e-11,
    1.1385534879165674e-09,
    -6.10416133332804e-11,
    2.4438671666652282e-11,
    7.706044374998454e-12,
    -3.8015447916644956e-10,
    2.198959187501387e-10,
    5.270733229164757e-10,
    -2.798283416666323e-12,
    -1.8096086874990046e-12,
    4.271798562497595e-11,
    -4.3279915833311036e-11,
    -8.055726458333148e-11,
    -2.898449479164418e-13,
    1.0277144166665088e-11,
    -2.6851277500010696e-11,
    -1.277978143749694e-10,
    -2.4895141041663467e-09,
    7.433075208337142e-10,
    4.590808708333102e-09,
    -5.798095520832662e-10,
    -6.1685824166652605e-09,
    -2.7935954270826948e-08
   ],
   [
    3.5201358333375776e-13,
    -5.951603333331529e-13,
    1.1854197916671104e-13,
    2.4745030000011846e-14,
    -1.7714580000011617e-12,
    -1.824347333332682e-13,
    -5.494250216668037e-12,
    4.055840833332938e-13,
    -1.5753041666671612e-13,
    -5.2185675000032184e-14,
    2.3347470833338473e-12,
    -1.3378520000013225e-12,
    -2.798283416666323e-12,
    1.7754038333346683e-14,
    1.2081906666668358e-14,
    -2.988447000001566e-13,
    2.705375166668024e-13,
    4.5281233333351155e-13,
    1.9264660833337106e-15,
    -7.521017500006588e-14,
    1.5092432500009837e-13,
    6.506849916666778e-13,
    1.3308330833338518e-11,
    -4.090465000005076e-12,
    -2.371915916667618e-11,
    3.0724457500016114e-12,
    3.1367331666670274e-11,
    1.5176647583337508e-10
   ],
   [
    2.723979791667539e-13,
    -4.527384999996911e-13,
    7.916848791663553e-14,
    2.0468101874994675e-14,
    -1.3371301041666522e-12,
    -3.2961604166747627e-14,
    -3.367485637499827e-12,
    2.9252857499980174e-13,
    -1.0871497499997774e-13,
    -3.7716931250001083e-14,
    1.6467845416666303e-12,
    -9.42600812500367e-13,
    -1.8096086874990046e-12,
    1.2081906666668358e-14,
    8.613872291663762e-15,
    -2.1857206875003686e-13,
    1.9092413333334454e-13,
    3.0173268749997744e-13,
    1.3568276041664018e-15,
    -5.444035833333296e-14,
    1.0056052500000549e-13,
    4.04093822916496e-13,
    8.598884791666631e-12,
    -2.6923122916692504e-12,
    -1.5044184583334963e-11,
    2.0159902291671565e-12,
    1.997312999999539e-11,
    9.98620606249876e-11
   ],
   [
    -7.235827708339585e-12,
    1.1940255000001485e-11,
    -1.9499530208333583e-12,
    -5.677576895837739e-13,
    3.4945039791685335e-11,
    -8.232092083410051e-13,
    7.601249679164448e-11,
    -7.45541291666503e-12,
    2.710599583334015e-12,
    9.637504375005005e-13,
    -4.1252664583351866e-11,
    2.3577914375015093e-11,
    4.271798562497595e-11,
    -2.988447000001566e-13,
    -2.1857206875003686e-13,
    5.628070395837966e-12,
    -4.792559000002385e-12,
    -7.287083958333819e-12,
    -3.423591312501269e-14,
    1.40128158333404e-12,
    -2.4285042500002727e-12,
    -9.27204685416129e-12,
    -2.0308832708334487e-10,
    6.444790208340956e-11,
    3.5007605416670735e-10,
    -4.7939951875017316e-11,
    -4.64671266666522e-10,
    -2.3860875020832813e-09
   ],
   [
    5.818524166671914e-12,
    -9.671136666664039e-12,
    1.7390317083337454e-12,
    4.06544200000255e-13,
    -2.9215390000007514e-11,
    -2.3395276666606907e-12,
    -8.387963983330716e-11,
    6.507838166663931e-12,
    -2.4258848333337006e-12,
    -8.340262500002819e-13,
    3.753247916666889e-11,
    -2.1554290000011662e-11,
    -4.3279915833311036e-11,
    2.705375166668024e-13,
    1.9092413333334454e-13,
    -4.792559000002385e-12,
    4.323885833333796e-12,
    7.064946666666749e-12,
    3.005458916667192e-14,
    -1.1741552500005756e-12,
    2.3546037500004562e-12,
    9.817054083329319e-12,
    2.0501839166665703e-10,
    -6.351295000005678e-11,
    -3.636107083333386e-10,
    4.832029250000138e-11,
    4.864237833331444e-10,
    2.3686572416662566e-09
   ],
   [
    8.049785416675358e-12,
    -1.3636016666652825e-11,
    2.9102984583332874e-12,
    4.593033958330373e-13,
    -4.2798814583341847e-11,
    -9.973866250008058e-12,
    -1.6832393625004943e-10,
    1.0207805833328875e-11,
    -3.990009166666495e-12,
    -1.2965118750003302e-12,
    6.176315416666354e-11,
    -3.5627293750032493e-11,
    -8.055726458333148e-11,
    4.5281233333351155e-13,
    3.0173268749997744e-13,
    -7.287083958333819e-12,
    7.064946666666749e-12,
    1.2577656250004355e-11,
    4.805483958332502e-14,
    -1.7693566666672353e-12,
    4.192225000002898e-12,
    1.9150906041669058e-11,
    3.809473541667761e-10,
    -1.1507718750011588e-10,
    -6.939394583335931e-10,
    8.89561604166955e-11,
    9.304900000001283e-10,
    4.312496437500727e-09
   ],
   [
    4.217712708336775e-14,
    -7.043273333330963e-14,
    1.2736307041662435e-14,
    3.1494800625014224e-15,
    -2.0769288125007678e-13,
    -7.76727208328645e-15,
    -5.448542129163946e-13,
    4.589390333331202e-14,
    -1.7271421666664333e-14,
    -5.9197518750015056e-15,
    2.5899004583333663e-13,
    -1.482067437500752e-13,
    -2.898449479164418e-13,
    1.9264660833337106e-15,
    1.3568276041664018e-15,
    -3.423591312501269e-14,
    3.005458916667192e-14,
    4.805483958332502e-14,
    2.145159395833116e-16,
    -8.576082500002868e-15,
    1.6015952499999795e-14,
    6.53933385416158e-14,
    1.3784215208330284e-12,
    -4.298734375003361e-13,
    -2.4201210416661555e-12,
    3.212939937500145e-13,
    3.204590416664964e-12,
    1.593084002082884e-11
   ],
   [
    -1.8047133333337635e-12,
    2.9968583333322396e-12,
    -5.039246666669925e-13,
    -1.4662248333333834e-13,
    8.62221833333411e-12,
    -3.812625833320602e-13,
    1.7899556833344436e-11,
    -1.8416727499992578e-12,
    6.802252500002971e-13,
    2.392282500000819e-13,
    -1.0045108333335817e-11,
    5.7247700000027865e-12,
    1.0277144166665088e-11,
    -7.521017500006588e-14,
    -5.444035833333296e-14,
    1.40128158333404e-12,
    -1.1741552500005756e-12,
    -1.7693566666672353e-12,
    -8.576082500002868e-15,
    3.5558016666686547e-13,
    -5.89675500000219e-13,
    -2.235872500000539e-12,
    -4.9052708333362563e-11,
    1.5611675000024666e-11,
    8.401236666672881e-11,
    -1.1424289166675155e-11,
    -1.1029550833335993e-10,
    -5.746063166668624e-10
   ],
   [
    2.6823750000024432e-12,
    -4.54401499999486e-12,
    9.700616000002625e-13,
    1.530229999998027e-13,
    -1.4262270000002148e-11,
    -3.325855250007181e-12,
    -5.610860750004685e-11,
    3.401942249998871e-12,
    -1.3298557500002358e-12,
    -4.320862500001492e-13,
    2.058436500000288e-11,
    -1.1873835000013174e-11,
    -2.6851277500010696e-11,
    1.5092432500009837e-13,
    1.0056052500000549e-13,
    -2.4285042500002727e-12,
    2.3546037500004562e-12,
    4.192225000002898e-12,
    1.6015952499999795e-14,
    -5.89675500000219e-13,
    1.3972995000014484e-12,
    6.3836950000040385e-12,
    1.2697747500008994e-10,
    -3.835667500005306e-11,
    -2.3130870000019415e-10,
    2.9650062500021283e-11,
    3.101539250001859e-10,
    1.4374051000007897e-09
   ],
   [
    8.8444164583489e-12,
    -1.551325999997001e-11,
    4.206452820831545e-12,
    3.1462586041598456e-13,
    -5.14504418750092e-11,
    -2.3657295625004318e-11,
    -2.840583412083241e-10,
    1.3511371333324857e-11,
    -5.617805166663854e-12,
    -1.698270062500046e-12,
    8.642810958328417e-11,
    -5.0082685625047186e-11,
    -1.277978143749694e-10,
    6.506849916666778e-13,
    4.04093822916496e-13,
    -9.27204685416129e-12,
    9.817054083329319e-12,
    1.9150906041669058e-11,
    6.53933385416158e-14,
    -2.235872500000539e-12,
    6.3836950000040385e-12,
    3.1668783062495254e-11,
    6.037492395833076e-10,
    -1.781911895834279e-10,
    -1.1254375541666506e-09,
    1.3948980979165852e-10,
    1.5098961583331241e-09,
    6.702379722915867e-09
   ],
   [
    2.1111897916703708e-10,
    -3.623163333329748e-10,
    8.554050125000204e-11,
    1.0169740208332551e-11,
    -1.165785604167211e-09,
    -3.842744124999732e-10,
    -5.36690992083358e-09,
    2.8966204999990735e-10,
    -1.1620649999999249e-10,
    -3.660345625001387e-11,
    1.7990140416663814e-09,
    -1.0401428125010763e-09,
    -2.4895141041663467e-09,
    1.3308330833338518e-11,
    8.598884791666631e-12,
    -2.0308832708334487e-10,
    2.0501839166665703e-10,
    3.809473541667761e-10,
    1.3784215208330284e-12,
    -4.9052708333362563e-11,
    1.2697747500008994e-10,
    6.037492395833076e-10,
    1.1763952291668174e-08,
    -3.513816458336158e-09,
    -2.167763458333679e-08,
    2.7356468125003373e-09,
    2.9094700833332117e-08,
    1.3196636229167214e-07
   ],
   [
    -6.953464583352556e-11,
    1.1836416666670923e-10,
    -2.6282176250022527e-11,
    -3.7291702083401645e-12,
    3.7518693750057565e-10,
    1.0164085416664532e-10,
    1.5739951375009461e-09,
    -9.0936758333391e-11,
    3.591179166669697e-11,
    1.1525881250015624e-11,
    -5.561207083337742e-10,
    3.211023125005894e-10,
    7.433075208337142e-10,
    -4.090465000005076e-12,
    -2.6923122916692504e-12,
    6.444790208340956e-11,
    -6.351295000005678e-11,
    -1.1507718750011588e-10,
    -4.298734375003361e-13,
    1.5611675000024666e-11,
    -3.835667500005306e-11,
    -1.781911895834279e-10,
    -3.513816458336158e-09,
    1.0564522916683198e-09,
    6.4321729166718565e-09,
    -8.19198395834023e-10,
    -8.628995000004987e-09,
    -3.962835062502954e-08
   ],
   [
    -3.482972083341423e-10,
    6.029151666660958e-10,
    -1.5198839749999559e-10,
    -1.4256492916669679e-11,
    1.9806824583348098e-09,
    7.933792499998783e-10,
    1.008052994166733e-08,
    -5.058988749999188e-10,
    2.059922249999896e-10,
    6.367306250003358e-11,
    -3.2002860833330443e-09,
    1.8535568750023124e-09,
    4.590808708333102e-09,
    -2.371915916667618e-11,
    -1.5044184583334963e-11,
    3.5007605416670735e-10,
    -3.636107083333386e-10,
    -6.939394583335931e-10,
    -2.4201210416661555e-12,
    8.401236666672881e-11,
    -2.3130870000019415e-10,
    -1.1254375541666506e-09,
    -2.167763458333679e-08,
    6.4321729166718565e-09,
    4.022147416667364e-08,
    -5.034706125000808e-09,
    -5.405417916666736e-08,
    -2.4198953208335795e-07
   ],
   [
    5.068165625010048e-11,
    -8.614836666661738e-11,
    1.9405156791670947e-11,
    2.4489429375019637e-12,
    -2.7910995208350285e-10,
    -8.781789624995607e-11,
    -1.246053527083292e-09,
    6.839052166665406e-11,
    -2.6942133333336526e-11,
    -8.62626812500469e-12,
    4.2506473750000474e-10,
    -2.4598805625026506e-10,
    -5.798095520832662e-10,
    3.0724457500016114e-12,
    2.0159902291671565e-12,
    -4.7939951875017316e-11,
    4.832029250000138e-11,
    8.89561604166955e-11,
    3.212939937500145e-13,
    -1.1424289166675155e-11,
    2.9650062500021283e-11,
    1.3948980979165852e-10,
    2.7356468125003373e-09,
    -8.19198395834023e-10,
    -5.034706125000808e-09,
    6.410225395833946e-10,
    6.785908083332761e-09,
    3.08295634791679e-08
   ],
   [
    4.611905833341084e-10,
    -7.952083333321096e-10,
    1.986017991666152e-10,
    1.7863406666646267e-11,
    -2.642067666667045e-09,
    -1.089360000000028e-09,
    -1.359383694999901e-08,
    6.743502166662682e-10,
    -2.726690833332379e-10,
    -8.466697500000806e-11,
    4.291925083331521e-09,
    -2.488577000002203e-09,
    -6.1685824166652605e-09,
    3.1367331666670274e-11,
    1.997312999999539e-11,
    -4.64671266666522e-10,
    4.864237833331444e-10,
    9.304900000001283e-10,
    3.204590416664964e-12,
    -1.1029550833335993e-10,
    3.101539250001859e-10,
    1.5098961583331241e-09,
    2.9094700833332117e-08,
    -8.628995000004987e-09,
    -5.405417916666736e-08,
    6.785908083332761e-09,
    7.285534499998771e-08,
    3.2521327249995754e-07
   ],
   [
    2.5595224791700617e-09,
    -4.3530546666620225e-09,
    9.689353120832545e-10,
    1.329330777082873e-10,
    -1.3900026020836086e-08,
    -3.953552762500024e-09,
    -5.944122628749868e-08,
    3.378876433331628e-09,
    -1.3321656166664548e-09,
    -4.2754625625008544e-10,
    2.0774211291661944e-08,
    -1.2004464062509922e-08,
    -2.7935954270826948e-08,
    1.5176647583337508e-10,
    9.98620606249876e-11,
    -2.3860875020832813e-09,
    2.3686572416662566e-09,
    4.312496437500727e-09,
    1.593084002082884e-11,
    -5.746063166668624e-10,
    1.4374051000007897e-09,
    6.702379722915867e-09,
    1.3196636229167214e-07,
    -3.962835062502954e-08,
    -2.4198953208335795e-07,
    3.08295634791679e-08,
    3.2521327249995754e-07,
    1.4882590606249089e-06
   ]
  ]
 },
 "bins_correlation_runs": {
  "order": [
   "(1,1)",
   "(1,2)",
   "(1,3)",
   "(1,4)",
   "(1,5)",
   "(1,6)",
   "(1,7)",
   "(2,2)",
   "(2,3)",
   "(2,4)",
   "(2,5)",
   "(2,6)",
   "(2,7)",
   "(3,3)",
   "(3,4)",
   "(3,5)",
   "(3,6)",
   "(3,7)",
   "(4,4)",
   "(4,5)",
   "(4,6)",
   "(4,7)",
   "(5,5)",
   "(5,6)",
   "(5,7)",
   "(6,6)",
   "(6,7)",
   "(7,7)"
  ],
  "mean_fb": [
   0.14866865566666665,
   -0.16587812266666666,
   0.009863256006666666,
   0.004427057583333334,
   -0.7523512583333335,
   0.06823154049999999,
   0.0145594407,
   0.08298240923333332,
   -0.021007460400000004,
   -0.013383752399999999,
   0.720655243,
   -0.26029265166666665,
   -0.5892331556666668,
   0.001997187826666667,
   0.0024733016200000004,
   -0.0793473523,
   0.0475313806,
   0.10292531633333328,
   0.0008612349880000001,
   -0.05692413156666668,
   0.0343084387,
   0.08903184750000002,
   1.90445596,
   -1.14112393,
   -3.106068803333334,
   0.35643622533333336,
   1.9484785433333334,
   3.5761921900000004
  ],
  "per_run_fb": [
   [
    0.14882704,
    -0.16613096,
    0.009902868,
    0.0044427725,
    -0.75311198,
    0.068430989,
    0.014748563,
    0.083112231,
    -0.021052146,
    -0.013403644,
    0.72145953,
    -0.26069356,
    -0.59000542,
    0.0020017828,
    0.002477184,
    -0.079462741,
    0.047603037,
    0.10304478,
    0.00086212731,
    -0.056979487,
    0.034348259,
    0.089110859,
    1.9061352,
    -1.1424501,
    -3.1088763,
    0.3570352,
    1.9516511,
    3.5784643
   ],
   [
    0.14879151,
    -0.16606069,
    0.0098888035,
    0.0044375441,
    -0.7529632,
    0.068360747,
    0.014752335,
    0.08308013,
    -0.021038901,
    -0.013399053,
    0.72133121,
    -0.26061797,
    -0.58991832,
    0.0020003366,
    0.0024761596,
    -0.079435004,
    0.047587235,
    0.10302862,
    0.00086195515,
    -0.056970849,
    0.034342874,
    0.089100658,
    1.9059059,
    -1.142329,
    -3.1086919,
    0.35697335,
    1.9511756,
    3.5770607
   ],
   [
    0.14878675,
    -0.16604251,
    0.0098840582,
    0.0044347024,
    -0.75296858,
    0.068302269,
    0.014739165,
    0.083084242,
    -0.021039292,
    -0.013400241,
    0.72141527,
    -0.2606648,
    -0.59005469,
    0.0020003935,
    0.0024763763,
    -0.079439681,
    0.047595412,
    0.10305281,
    0.00086206415,
    -0.056975677,
    0.034350937,
    0.089102538,
    1.905776,
    -1.1425337,
    -3.1081242,
    0.35703351,
    1.9510407,
    3.5748247
   ],
   [
    0.14876499,
    -0.16602866,
    0.0098838681,
    0.0044340443,
    -0.75283997,
    0.068291754,
    0.014400701,
    0.083081685,
    -0.021040151,
    -0.013399062,
    0.72131323,
    -0.26063778,
    -0.58994188,
    0.0020005778,
    0.002476349,
    -0.079434413,
    0.047595159,
    0.10303914,
    0.00086195719,
    -0.056966375,
    0.034346379,
    0.089119341,
    1.9061493,
    -1.142325,
    -3.1092426,
    0.3570055,
    1.9517048,
    3.5834165
   ],
   [
    0.14867897,
    -0.16587607,
    0.0098640954,
    0.0044238987,
    -0.75248833,
    0.068114881,
    0.013987579,
    0.08300268,
    -0.021013369,
    -0.013387214,
    0.72093158,
    -0.26042216,
    -0.58968098,
    0.0019977878,
    0.0024738798,
    -0.079363594,
    0.047551579,
    0.10298878,
    0.00086150273,
    -0.056942344,
    0.034329593,
    0.089124605,
    1.9061286,
    -1.1418543,
    -3.1095679,
    0.35680594,
    1.9512678,
    3.5849697
   ],
   [
    0.14861282,
    -0.16576681,
    0.0098433592,
    0.0044166414,
    -0.75220008,
    0.068028783,
    0.014037979,
    0.082949222,
    -0.020992219,
    -0.01337909,
    0.7206391,
    -0.26027464,
    -0.58940597,
    0.0019954967,
    0.002472165,
    -0.079315277,
    0.047522179,
    0.10294411,
    0.00086114599,
    -0.056920127,
    0.034314705,
    0.089083526,
    1.9052732,
    -1.1413349,
    -3.1079276,
    0.3566178,
    1.950035,
    3.5820095
   ],
   [
    0.14856582,
    -0.16570079,
    0.0098335499,
    0.0044131881,
    -0.75198427,
    0.06798822,
    0.014214073,
    0.082920068,
    -0.02098253,
    -0.0133749,
    0.72043936,
    -0.2601915,
    -0.58921082,
    0.001994522,
    0.0024713621,
    -0.079289959,
    0.047507673,
    0.10291602,
    0.00086093278,
    -0.05690522,
    0.034305341,
    0.089037117,
    1.9042563,
    -1.1409716,
    -3.1057033,
    0.35648809,
    1.9486326,
    3.5766384
   ],
   [
    0.14854352,
    -0.1656521,
    0.009827226,
    0.0044084627,
    -0.7519368,
    0.067925486,
    0.013908121,
    0.082899375,
    -0.020976488,
    -0.013372095,
    0.72038273,
    -0.26013279,
    -0.58919312,
    0.001993963,
    0.0024708174,
    -0.079273267,
    0.047497381,
    0.10290889,
    0.00086089351,
    -0.056905992,
    0.034302962,
    0.089076334,
    1.9051309,
    -1.1409745,
    -3.1078536,
    0.35635323,
    1.9489505,
    3.5824981
   ],
   [
    0.14860346,
    -0.16575502,
    0.0098414617,
    0.0044166365,
    -0.75217141,
    0.068084808,
    0.014271193,
    0.08293391,
    -0.020988504,
    -0.013377193,
    0.72050431,
    -0.26018194,
    -0.58914825,
    0.0019951479,
    0.0024718609,
    -0.079306171,
    0.047509143,
    0.10290999,
    0.00086107993,
    -0.056917104,
    0.03430333,
    0.089052428,
    1.9047637,
    -1.1409531,
    -3.1065772,
    0.35627268,
    1.9478459,
    3.5778398
   ],
   [
    0.14867711,
    -0.16590657,
    0.0098653838,
    0.0044294015,
    -0.75237689,
    0.06833185,
    0.014779259,
    0.082992467,
    -0.02101141,
    -0.013385403,
    0.72061981,
    -0.2602723,
    -0.58901914,
    0.0019975794,
    0.0024737453,
    -0.079359196,
    0.047533551,
    0.10290695,
    0.00086130328,
    -0.056926436,
    0.034302317,
    0.089009399,
    1.9041179,
    -1.1408281,
    -3.1051857,
    0.35614057,
    1.9462046,
    3.5751531
   ],
   [
    0.14860555,
    -0.16577917,
    0.00984668,
    0.0044210596,
    -0.75210291,
    0.068176618,
    0.01459019,
    0.082932425,
    -0.020988939,
    -0.013376189,
    0.72036774,
    -0.26013597,
    -0.58889391,
    0.001995179,
    0.0024717341,
    -0.079303791,
    0.047501949,
    0.10287434,
    0.00086091542,
    -0.056906986,
    0.034291446,
    0.088999247,
    1.9040461,
    -1.1406122,
    -3.105328,
    0.35614857,
    1.9464578,
    3.5760562
   ],
   [
    0.14863233,
    -0.16582289,
    0.0098516378,
    0.0044238572,
    -0.75224508,
    0.068238301,
    0.014536049,
    0.082950271,
    -0.020995302,
    -0.013378918,
    0.72045576,
    -0.26017345,
    -0.5889579,
    0.0019958365,
    0.0024722934,
    -0.079320762,
    0.047509998,
    0.10288081,
    0.00086101612,
    -0.056915084,
    0.034293602,
    0.089018858,
    1.904528,
    -1.1407166,
    -3.1067458,
    0.35614167,
    1.9468797,
    3.5799036
   ],
   [
    0.14870291,
    -0.16594529,
    0.009868714,
    0.0044330864,
    -0.75243873,
    0.068413235,
    0.015197608,
    0.083001272,
    -0.02101392,
    -0.013386321,
    0.7206173,
    -0.26027548,
    -0.58890662,
    0.0019978282,
    0.0024739622,
    -0.079368115,
    0.047534945,
    0.10289317,
    0.00086128226,
    -0.056926844,
    0.034297723,
    0.088963205,
    1.9034933,
    -1.1407496,
    -3.1039712,
    0.35606013,
    1.9447678,
    3.568462
   ],
   [
    0.14867389,
    -0.16588792,
    0.009863775,
    0.0044292819,
    -0.75235229,
    0.068309064,
    0.014745836,
    0.082967233,
    -0.021002641,
    -0.013381159,
    0.72050395,
    -0.26018975,
    -0.58892,
    0.0019966508,
    0.0024728267,
    -0.079336711,
    0.047514413,
    0.10288082,
    0.0008611065,
    -0.056920225,
    0.034293606,
    0.088999336,
    1.9041403,
    -1.1407197,
    -3.1056741,
    0.35612097,
    1.9465274,
    3.5733351
   ],
   [
    0.14864672,
    -0.1658542,
    0.0098624656,
    0.0044279276,
    -0.75225031,
    0.068264591,
    0.014505767,
    0.082953418,
    -0.020999459,
    -0.013379229,
    0.7204194,
    -0.26016624,
    -0.58896919,
    0.0019963787,
    0.0024724375,
    -0.079322657,
    0.047507902,
    0.10287687,
    0.00086098779,
    -0.056910981,
    0.03429229,
    0.089015241,
    1.9043129,
    -1.1406467,
    -3.1058532,
    0.35620898,
    1.9479979,
    3.5800067
   ],
   [
    0.14862991,
    -0.16584516,
    0.0098631643,
    0.0044281418,
    -0.75217655,
    0.068261049,
    0.01449705,
    0.082955618,
    -0.021000788,
    -0.013379432,
    0.72040773,
    -0.26018968,
    -0.58902492,
    0.0019965352,
    0.0024724893,
    -0.079322986,
    0.047510939,
    0.10288025,
    0.00086094162,
    -0.056907412,
    0.034293417,
    0.089016828,
    1.904357,
    -1.1407167,
    -3.106204,
    0.35631651,
    1.9485148,
    3.5822806
   ],
   [
    0.14864067,
    -0.16583356,
    0.0098534868,
    0.0044244543,
    -0.7522256,
    0.068210835,
    0.014543266,
    0.082956881,
    -0.020996709,
    -0.01337989,
    0.72050753,
    -0.26021723,
    -0.5890746,
    0.0019959747,
    0.0024724496,
    -0.079324897,
    0.047516006,
    0.10290091,
    0.00086105414,
    -0.0569129,
    0.034300303,
    0.089019148,
    1.9041644,
    -1.140846,
    -3.1058954,
    0.35626725,
    1.9474641,
    3.5773336
   ],
   [
    0.14861824,
    -0.16583343,
    0.0098623621,
    0.0044289485,
    -0.75212946,
    0.068281361,
    0.014653222,
    0.082942863,
    -0.020996799,
    -0.013377902,
    0.72031674,
    -0.26013966,
    -0.58896191,
    0.0019961125,
    0.0024721412,
    -0.07931278,
    0.047500631,
    0.102863,
    0.00086085058,
    -0.05690109,
    0.034287667,
    0.088997676,
    1.9039154,
    -1.1405197,
    -3.1053845,
    0.3562313,
    1.9480725,
    3.5786543
   ],
   [
    0.14864438,
    -0.16587232,
    0.009865815,
    0.0044309284,
    -0.7522145,
    0.068282373,
    0.014745501,
    0.082966104,
    -0.021002448,
    -0.013381011,
    0.7204589,
    -0.26022739,
    -0.58906585,
    0.0019966324,
    0.0024727297,
    -0.079331037,
    0.047515623,
    0.10288761,
    0.00086098487,
    -0.056907459,
    0.034295871,
    0.088990734,
    1.9037376,
    -1.1407334,
    -3.1048388,
    0.35642163,
    1.9487259,
    3.5779049
   ],
   [
    0.14857319,
    -0.16574719,
    0.009853822,
    0.0044226994,
    -0.75194603,
    0.068125207,
    0.014205979,
    0.08290158,
    -0.02098313,
    -0.01337172,
    0.72016761,
    -0.26005306,
    -0.58898413,
    0.0019947104,
    0.002470807,
    -0.079274283,
    0.047480036,
    0.10285476,
    0.00086063984,
    -0.056890596,
    0.03428492,
    0.089028563,
    1.9043473,
    -1.1404889,
    -3.1067218,
    0.35629173,
    1.9495613,
    3.5831817
   ],
   [
    0.14865004,
    -0.16585859,
    0.0098630107,
    0.0044283442,
    -0.75226549,
    0.068240964,
    0.014406131,
    0.082955434,
    -0.020998827,
    -0.013379634,
    0.72046109,
    -0.26019032,
    -0.58911885,
    0.0019962598,
    0.0024724318,
    -0.079323396,
    0.047509121,
    0.1028894,
    0.00086100523,
    -0.056911816,
    0.034296467,
    0.089033143,
    1.9045662,
    -1.1408025,
    -3.106863,
    0.35632936,
    1.9493306,
    3.5831842
   ],
   [
    0.14862919,
    -0.16580794,
    0.009854758,
    0.0044241747,
    -0.75214379,
    0.068188248,
    0.014515053,
    0.082929858,
    -0.020990109,
    -0.013375862,
    0.72034156,
    -0.26011688,
    -0.5889449,
    0.0019953806,
    0.0024716726,
    -0.079302482,
    0.047496558,
    0.10287145,
    0.00086088563,
    -0.056906831,
    0.034290483,
    0.089006377,
    1.904013,
    -1.1406411,
    -3.10573,
    0.35619575,
    1.9478518,
    3.5760196
   ],
   [
    0.14863883,
    -0.16580102,
    0.0098509475,
    0.004421557,
    -0.752202,
    0.068129912,
    0.014319906,
    0.082930201,
    -0.020989138,
    -0.013375924,
    0.72040908,
    -0.26012663,
    -0.58903557,
    0.001995298,
    0.0024717057,
    -0.079302612,
    0.047499395,
    0.10288673,
    0.00086096301,
    -0.056910248,
    0.034295577,
    0.089026954,
    1.9042995,
    -1.1407607,
    -3.10613,
    0.3563055,
    1.9490043,
    3.5780301
   ],
   [
    0.14869754,
    -0.1658987,
    0.0098627395,
    0.0044270093,
    -0.75244627,
    0.068214661,
    0.014460761,
    0.082986649,
    -0.021007341,
    -0.013383948,
    0.72071586,
    -0.26030317,
    -0.58926861,
    0.0019971656,
    0.002473353,
    -0.079350795,
    0.047533416,
    0.10293247,
    0.00086127211,
    -0.056927274,
    0.034310822,
    0.089035794,
    1.904543,
    -1.1412205,
    -3.1063143,
    0.35651933,
    1.9493606,
    3.5786413
   ],
   [
    0.14869393,
    -0.16588756,
    0.0098648079,
    0.0044250284,
    -0.75245053,
    0.068150988,
    0.014053045,
    0.082989699,
    -0.021010068,
    -0.013384194,
    0.72077175,
    -0.26033245,
    -0.58939862,
    0.0019975443,
    0.0024734573,
    -0.079351655,
    0.047539491,
    0.10295133,
    0.00086131894,
    -0.056931542,
    0.034317111,
    0.089088463,
    1.9055063,
    -1.1414432,
    -3.108451,
    0.35666421,
    1.9507816,
    3.5842164
   ],
   [
    0.14862515,
    -0.1657895,
    0.0098536502,
    0.0044196617,
    -0.75212773,
    0.068062211,
    0.014025677,
    0.082942406,
    -0.020995846,
    -0.01337701,
    0.72047156,
    -0.26019833,
    -0.58917229,
    0.0019961653,
    0.0024720818,
    -0.079308929,
    0.047514644,
    0.10291237,
    0.00086095626,
    -0.056907547,
    0.034304122,
    0.089056408,
    1.9047661,
    -1.1410075,
    -3.1065841,
    0.35650841,
    1.9497396,
    3.579562
   ],
   [
    0.14870655,
    -0.1659499,
    0.0098754888,
    0.0044311171,
    -0.75236465,
    0.068310685,
    0.015020098,
    0.08302247,
    -0.021023997,
    -0.013389229,
    0.72076292,
    -0.26038264,
    -0.58920168,
    0.0019990647,
    0.0024746563,
    -0.079381718,
    0.047556582,
    0.1029457,
    0.00086141803,
    -0.056927771,
    0.034315235,
    0.088979607,
    1.9031324,
    -1.1411734,
    -3.1025687,
    0.35647134,
    1.9469503,
    3.5596639
   ],
   [
    0.1487113,
    -0.16596139,
    0.0098757569,
    0.0044321895,
    -0.75240276,
    0.068339753,
    0.015125539,
    0.083029068,
    -0.021025653,
    -0.013390192,
    0.72078637,
    -0.26040428,
    -0.58921529,
    0.0019992143,
    0.0024748259,
    -0.079386608,
    0.047560484,
    0.10294705,
    0.00086141994,
    -0.056927092,
    0.034315683,
    0.088970932,
    1.9030265,
    -1.1411723,
    -3.1023768,
    0.35643273,
    1.9465108,
    3.5605661
   ],
   [
    0.14871181,
    -0.16597065,
    0.0098783987,
    0.0044338892,
    -0.75237865,
    0.068370906,
    0.015212911,
    0.08302817,
    -0.021026056,
    -0.013390019,
    0.72073692,
    -0.26038276,
    -0.5891239,
    0.0019992556,
    0.0024748228,
    -0.079386198,
    0.047557469,
    0.10293626,
    0.00086139103,
    -0.05692417,
    0.034312086,
    0.088954551,
    1.902667,
    -1.1410229,
    -3.1016438,
    0.35634717,
    1.9459683,
    3.5595899
   ],
   [
    0.14877555,
    -0.16607712,
    0.0098915256,
    0.0044410791,
    -0.75263291,
    0.068515466,
    0.015584664,
    0.083074647,
    -0.021041632,
    -0.013396894,
    0.72094139,
    -0.26048474,
    -0.58917734,
    0.0020008607,
    0.0024762713,
    -0.079428854,
    0.047579467,
    0.1029541,
    0.0008616783,
    -0.056940468,
    0.034318033,
    0.088937555,
    1.9024795,
    -1.14117,
    -3.1010353,
    0.35637835,
    1.9453806,
    3.5562987
   ]
  ],
  "cov_of_mean_fb2": [
   [
    1.6253001027202253e-10,
    -2.615773561455919e-10,
    3.7509942883754035e-11,
    1.608654853314155e-11,
    -6.649121335440451e-10,
    2.457714174999966e-10,
    5.396251424838855e-10,
    1.3238238109233397e-10,
    -4.5758541944826475e-11,
    -1.9839414841378296e-11,
    7.167286643563074e-10,
    -3.751582626628119e-10,
    -5.411374440651058e-10,
    4.767504901685697e-12,
    4.053571188045857e-12,
    -1.179837277574703e-10,
    7.383393852643424e-11,
    1.0287328152106908e-10,
    8.42698074528732e-13,
    -4.782387518812117e-11,
    3.4290972150572706e-11,
    1.8540613637931892e-11,
    3.939982365517783e-10,
    -1.0368712102298433e-09,
    1.7324328351639668e-12,
    4.112961551647418e-10,
    8.894282984291241e-10,
    -6.852625375056957e-09
   ],
   [
    -2.615773561455919e-10,
    4.34445449639859e-10,
    -6.355448662697399e-11,
    -2.8128661077395206e-11,
    1.040712781992356e-09,
    -4.4599856522989353e-10,
    -1.0297250607057652e-09,
    -2.1421996680613342e-10,
    7.504543940000076e-11,
    3.197102695172368e-11,
    -1.094169224091975e-09,
    5.855665376628203e-10,
    7.694691913179953e-10,
    -7.835005182605422e-12,
    -6.5826586475862496e-12,
    1.9095317105287977e-10,
    -1.1672386649655237e-10,
    -1.5121023711877534e-10,
    -1.3063547962759066e-12,
    7.271946938467509e-11,
    -5.040326394712558e-11,
    -6.592869241380447e-12,
    -2.132797611494988e-10,
    1.4952256650574757e-09,
    -8.833543600766129e-10,
    -5.794711668659079e-10,
    -7.409427879693451e-10,
    1.3039501827816365e-08
   ],
   [
    3.7509942883754035e-11,
    -6.355448662697399e-11,
    9.679800327262838e-12,
    4.2876105182912195e-12,
    -1.4654605200958e-10,
    6.692782453402329e-11,
    1.4928534752524174e-10,
    3.056775913891187e-11,
    -1.0899882365655127e-11,
    -4.544640838183776e-12,
    1.5090829044413856e-10,
    -8.204057542030311e-11,
    -1.0682835044467144e-10,
    1.1427464285915614e-12,
    9.39807370409188e-13,
    -2.718116919016145e-11,
    1.6337466262620655e-11,
    2.0556481688199234e-11,
    1.800308398498877e-13,
    -9.942215353892698e-12,
    6.852148615471062e-12,
    2.75759394712848e-13,
    1.8020886434494473e-11,
    -2.0418650939540173e-10,
    1.4466505832260042e-10,
    8.357691234934855e-11,
    1.445470573693536e-10,
    -1.8076866177793094e-09
   ],
   [
    1.608654853314155e-11,
    -2.8128661077395206e-11,
    4.2876105182912195e-12,
    2.01585081512838e-12,
    -6.07074432369741e-11,
    3.3480614909368234e-11,
    7.963138013304658e-11,
    1.2825644942203211e-11,
    -4.618104051264382e-12,
    -1.896600026206852e-12,
    5.772818361092054e-11,
    -3.200653000670379e-11,
    -3.338340730440505e-11,
    4.833926549233728e-13,
    3.9535078524138074e-13,
    -1.1468175940287763e-11,
    6.5133603211494975e-12,
    7.004164076053719e-12,
    7.112827789310545e-14,
    -3.8686844203256405e-12,
    2.3347167823562506e-12,
    -2.194805139367679e-12,
    -2.980888554022444e-11,
    -6.770936967241355e-11,
    1.345782418486563e-10,
    2.4530527413409812e-11,
    -1.9617718446360763e-11,
    -9.245679996839118e-10
   ],
   [
    -6.649121335440451e-10,
    1.040712781992356e-09,
    -1.4654605200958e-10,
    -6.07074432369741e-11,
    2.9285579059962205e-09,
    -8.66378633224132e-10,
    -1.5814330124194584e-09,
    -5.486057895536426e-10,
    1.8547821251724187e-10,
    8.333614255172231e-11,
    -3.2380464878736196e-09,
    1.649907268141726e-09,
    2.751776635498145e-09,
    -1.9162219150957757e-11,
    -1.667526132298838e-11,
    4.895713652701225e-10,
    -3.134079103678122e-10,
    -4.835492999042196e-10,
    -3.713533442873663e-12,
    2.188521107567065e-10,
    -1.6118248561494255e-10,
    -1.9152737477587585e-10,
    -3.947750613793512e-09,
    5.070259821264427e-09,
    5.063267853065916e-09,
    -2.0767699427204206e-09,
    -7.184706917433841e-09,
    1.3471928412066674e-08
   ],
   [
    2.457714174999966e-10,
    -4.4599856522989353e-10,
    6.692782453402329e-11,
    3.3480614909368234e-11,
    -8.66378633224132e-10,
    6.102140659971318e-10,
    1.6097519753442583e-09,
    1.9350843977299056e-10,
    -7.0664337251724e-11,
    -2.834449200919455e-11,
    7.451454834310436e-10,
    -4.2916228862641485e-10,
    -2.1050021868388727e-10,
    7.405894790229878e-12,
    6.030659207931019e-12,
    -1.7446599076954713e-10,
    9.31487963275866e-11,
    7.166085156896592e-11,
    9.92149686747153e-13,
    -5.145841877988327e-11,
    2.3886730333906357e-11,
    -9.133015480976709e-11,
    -1.4742328613792276e-09,
    -5.968836015517e-10,
    4.243689180632142e-09,
    8.588638674712047e-11,
    -2.8033125278736063e-09,
    -2.0531090328103472e-08
   ],
   [
    5.396251424838855e-10,
    -1.0297250607057652e-09,
    1.4928534752524174e-10,
    7.963138013304658e-11,
    -1.5814330124194584e-09,
    1.6097519753442583e-09,
    5.365414243519882e-09,
    4.4012073748173234e-10,
    -1.6302600544436726e-10,
    -6.36279496317228e-11,
    1.3069867675942618e-09,
    -8.572753650172116e-10,
    4.1561051929774906e-10,
    1.7210513271999962e-11,
    1.4004148157218382e-11,
    -3.9789090363070414e-10,
    2.0882551400505867e-10,
    8.349328285862513e-11,
    2.011016477669063e-12,
    -8.585742586907753e-11,
    2.7831064371605836e-11,
    -4.5820865177757474e-10,
    -8.558067377540056e-09,
    -7.205289260915134e-11,
    2.160322639766651e-08,
    -5.86528151875848e-10,
    -1.597363398472422e-08,
    -8.874267540366628e-08
   ],
   [
    1.3238238109233397e-10,
    -2.1421996680613342e-10,
    3.056775913891187e-11,
    1.2825644942203211e-11,
    -5.486057895536426e-10,
    1.9350843977299056e-10,
    4.4012073748173234e-10,
    1.1302988130961749e-10,
    -3.8892362918620745e-11,
    -1.7009545442758256e-11,
    6.224945251367835e-10,
    -3.3002494292910946e-10,
    -4.90355490391179e-10,
    4.052142994842897e-12,
    3.468045108114923e-12,
    -1.0037140171367964e-10,
    6.470159792620622e-11,
    9.270631336283517e-11,
    7.283672530965662e-13,
    -4.080805425636051e-11,
    3.0902042158735114e-11,
    1.880733576149393e-11,
    3.542604662988715e-10,
    -9.23200021482755e-10,
    1.1155638302677985e-11,
    3.7544649183065343e-10,
    7.986601757432702e-10,
    -6.016634347046083e-09
   ],
   [
    -4.5758541944826475e-11,
    7.504543940000076e-11,
    -1.0899882365655127e-11,
    -4.618104051264382e-12,
    1.8547821251724187e-10,
    -7.0664337251724e-11,
    -1.6302600544436726e-10,
    -3.8892362918620745e-11,
    1.3530892401379266e-11,
    5.829217331264223e-12,
    -2.0765400600459825e-10,
    1.1122726228735269e-10,
    1.585373016344804e-10,
    -1.4143598007815982e-12,
    -1.1961969182298736e-12,
    3.4519694541839515e-11,
    -2.2003271302068733e-11,
    -3.047594067126443e-11,
    -2.4473114760230336e-13,
    1.356377530137944e-11,
    -1.0158623531723972e-11,
    -4.393810254023302e-12,
    -8.198371963219822e-11,
    3.006813957931035e-10,
    -8.847866924136788e-11,
    -1.2210225557011577e-10,
    -2.252702575632241e-10,
    2.2756910598620517e-09
   ],
   [
    -1.9839414841378296e-11,
    3.197102695172368e-11,
    -4.544640838183776e-12,
    -1.896600026206852e-12,
    8.333614255172231e-11,
    -2.834449200919455e-11,
    -6.36279496317228e-11,
    -1.7009545442758256e-11,
    5.829217331264223e-12,
    2.567665576091829e-12,
    -9.50967891770094e-11,
    5.0194683482755956e-11,
    7.649257689884772e-11,
    -6.063746869884872e-13,
    -5.214784578850399e-13,
    1.5112306232643474e-11,
    -9.78057411241343e-12,
    -1.4264325809195084e-11,
    -1.1090444867126383e-13,
    6.250837419770005e-12,
    -4.754766729425119e-12,
    -3.360018413793001e-12,
    -6.360378239080544e-11,
    1.4294191211493875e-10,
    2.0478367310343103e-11,
    -5.826649389195327e-11,
    -1.3518687836781289e-10,
    8.481011972183944e-10
   ],
   [
    7.167286643563074e-10,
    -1.094169224091975e-09,
    1.5090829044413856e-10,
    5.772818361092054e-11,
    -3.2380464878736196e-09,
    7.451454834310436e-10,
    1.3069867675942618e-09,
    6.224945251367835e-10,
    -2.0765400600459825e-10,
    -9.50967891770094e-11,
    3.8820070887701234e-09,
    -1.987631402816037e-09,
    -3.552690035735593e-09,
    2.1468105939770004e-11,
    1.8920240020919366e-11,
    -5.51842624463222e-10,
    3.743224567310268e-10,
    6.187906824482722e-10,
    4.382493425264449e-12,
    -2.5576560980345204e-10,
    2.0626322905402073e-10,
    2.818179825459722e-10,
    5.256387725977114e-09,
    -6.419060276206869e-09,
    -6.957059414597831e-09,
    2.758235550827613e-09,
    1.0153558385172537e-08,
    -1.4786063497815788e-08
   ],
   [
    -3.751582626628119e-10,
    5.855665376628203e-10,
    -8.204057542030311e-11,
    -3.200653000670379e-11,
    1.649907268141726e-09,
    -4.2916228862641485e-10,
    -8.572753650172116e-10,
    -3.3002494292910946e-10,
    1.1122726228735269e-10,
    5.0194683482755956e-11,
    -1.987631402816037e-09,
    1.0365562682949644e-09,
    1.7761573655363358e-09,
    -1.1540030950191119e-11,
    -1.0064385257470863e-11,
    2.9192778622413037e-10,
    -1.9726406291953148e-10,
    -3.1532543159003097e-10,
    -2.258482045402276e-12,
    1.292236494157071e-10,
    -1.0510841804022668e-10,
    -1.2094239022413384e-10,
    -2.189204065517216e-09,
    3.218748923563135e-09,
    2.3716310239462992e-09,
    -1.392936461072777e-09,
    -4.6043437917623455e-09,
    1.1344038768390894e-08
   ],
   [
    -5.411374440651058e-10,
    7.694691913179953e-10,
    -1.0682835044467144e-10,
    -3.338340730440505e-11,
    2.751776635498145e-09,
    -2.1050021868388727e-10,
    4.1561051929774906e-10,
    -4.90355490391179e-10,
    1.585373016344804e-10,
    7.649257689884772e-11,
    -3.552690035735593e-09,
    1.7761573655363358e-09,
    3.919287120846702e-09,
    -1.626105479134053e-11,
    -1.4672901702988055e-11,
    4.3089065049309296e-10,
    -3.1418885423906864e-10,
    -6.158429611762384e-10,
    -3.797555472459774e-12,
    2.3095384778582742e-10,
    -2.0528124108160806e-10,
    -4.43920175258614e-10,
    -8.157033549195507e-09,
    6.671021749310303e-09,
    1.418326511659029e-08,
    -3.1752577314865863e-09,
    -1.6779924829463662e-08,
    -1.4041144866322794e-08
   ],
   [
    4.767504901685697e-12,
    -7.835005182605422e-12,
    1.1427464285915614e-12,
    4.833926549233728e-13,
    -1.9162219150957757e-11,
    7.405894790229878e-12,
    1.7210513271999962e-11,
    4.052142994842897e-12,
    -1.4143598007815982e-12,
    -6.063746869884872e-13,
    2.1468105939770004e-11,
    -1.1540030950191119e-11,
    -1.626105479134053e-11,
    1.480677760674312e-13,
    1.247586126597683e-13,
    -3.594293547195428e-12,
    2.2914881414022654e-12,
    3.1497966344061052e-12,
    2.5346702078850795e-14,
    -1.3976147184444436e-12,
    1.0499296248735336e-12,
    3.9911178988506334e-13,
    7.175945944828731e-12,
    -3.092536347816063e-11,
    1.2382030922604548e-11,
    1.2593547366360155e-11,
    2.2148135741762597e-11,
    -2.465214425540196e-10
   ],
   [
    4.053571188045857e-12,
    -6.5826586475862496e-12,
    9.39807370409188e-13,
    3.9535078524138074e-13,
    -1.667526132298838e-11,
    6.030659207931019e-12,
    1.4004148157218382e-11,
    3.468045108114923e-12,
    -1.1961969182298736e-12,
    -5.214784578850399e-13,
    1.8920240020919366e-11,
    -1.0064385257470863e-11,
    -1.4672901702988055e-11,
    1.247586126597683e-13,
    1.0659933885976815e-13,
    -3.0803380917471353e-12,
    1.9832500531493804e-12,
    2.8086086749424917e-12,
    2.224396096000014e-14,
    -1.2394497843218332e-12,
    9.362007705516965e-13,
    4.953689777011335e-13,
    9.178751751724622e-12,
    -2.7774771956321393e-11,
    4.261523439080341e-12,
    1.1175279219310372e-11,
    2.1105305510344885e-11,
    -1.9720093437241223e-10
   ],
   [
    -1.179837277574703e-10,
    1.9095317105287977e-10,
    -2.718116919016145e-11,
    -1.1468175940287763e-11,
    4.895713652701225e-10,
    -1.7446599076954713e-10,
    -3.9789090363070414e-10,
    -1.0037140171367964e-10,
    3.4519694541839515e-11,
    1.5112306232643474e-11,
    -5.51842624463222e-10,
    2.9192778622413037e-10,
    4.3089065049309296e-10,
    -3.594293547195428e-12,
    -3.0803380917471353e-12,
    8.924075060494479e-11,
    -5.7271164240919164e-11,
    -8.1669766509195e-11,
    -6.472527181126602e-13,
    3.635025220448319e-11,
    -2.7223190609999422e-11,
    -1.6137293285631362e-11,
    -3.114913048965643e-10,
    8.141473883103372e-10,
    -1.2917970724149749e-11,
    -3.2665266530114703e-10,
    -6.6487019782754e-10,
    5.364379965643818e-09
   ],
   [
    7.383393852643424e-11,
    -1.1672386649655237e-10,
    1.6337466262620655e-11,
    6.5133603211494975e-12,
    -3.134079103678122e-10,
    9.31487963275866e-11,
    2.0882551400505867e-10,
    6.470159792620622e-11,
    -2.2003271302068733e-11,
    -9.78057411241343e-12,
    3.743224567310268e-10,
    -1.9726406291953148e-10,
    -3.1418885423906864e-10,
    2.2914881414022654e-12,
    1.9832500531493804e-12,
    -5.7271164240919164e-11,
    3.833082578068841e-11,
    5.835519900689516e-11,
    4.322241875471249e-13,
    -2.4277347783677965e-11,
    1.945170323379242e-11,
    1.6781780381608198e-11,
    2.930494592183866e-10,
    -5.825980766206755e-10,
    -1.5939486039078914e-10,
    2.441182140505733e-10,
    6.28848041057468e-10,
    -3.171212579218389e-09
   ],
   [
    1.0287328152106908e-10,
    -1.5121023711877534e-10,
    2.0556481688199234e-11,
    7.004164076053719e-12,
    -4.835492999042196e-10,
    7.166085156896592e-11,
    8.349328285862513e-11,
    9.270631336283517e-11,
    -3.047594067126443e-11,
    -1.4264325809195084e-11,
    6.187906824482722e-10,
    -3.1532543159003097e-10,
    -6.158429611762384e-10,
    3.1497966344061052e-12,
    2.8086086749424917e-12,
    -8.1669766509195e-11,
    5.835519900689516e-11,
    1.0428131551340926e-10,
    6.837139666436855e-13,
    -4.005355249693555e-11,
    3.4760438237930767e-11,
    5.7515469672412096e-11,
    1.0231988259770051e-09,
    -1.0869314440229841e-09,
    -1.5090385739846558e-09,
    4.908554909042188e-10,
    2.078758100881232e-09,
    -1.126630742643765e-09
   ],
   [
    8.42698074528732e-13,
    -1.3063547962759066e-12,
    1.800308398498877e-13,
    7.112827789310545e-14,
    -3.713533442873663e-12,
    9.92149686747153e-13,
    2.011016477669063e-12,
    7.283672530965662e-13,
    -2.4473114760230336e-13,
    -1.1090444867126383e-13,
    4.382493425264449e-12,
    -2.258482045402276e-12,
    -3.797555472459774e-12,
    2.5346702078850795e-14,
    2.224396096000014e-14,
    -6.472527181126602e-13,
    4.322241875471249e-13,
    6.837139666436855e-13,
    5.0309179789427154e-15,
    -2.9012820463678977e-13,
    2.2790417989885127e-13,
    2.5776753940229247e-13,
    4.81461221333341e-12,
    -6.985080267586271e-12,
    -5.20735300022973e-12,
    2.885270806000064e-12,
    8.884575609885006e-12,
    -2.624016513862242e-11
   ],
   [
    -4.782387518812117e-11,
    7.271946938467509e-11,
    -9.942215353892698e-12,
    -3.8686844203256405e-12,
    2.188521107567065e-10,
    -5.145841877988327e-11,
    -8.585742586907753e-11,
    -4.080805425636051e-11,
    1.356377530137944e-11,
    6.250837419770005e-12,
    -2.5576560980345204e-10,
    1.292236494157071e-10,
    2.3095384778582742e-10,
    -1.3976147184444436e-12,
    -1.2394497843218332e-12,
    3.635025220448319e-11,
    -2.4277347783677965e-11,
    -4.005355249693555e-11,
    -2.9012820463678977e-13,
    1.7195819063640003e-11,
    -1.3351143949540397e-11,
    -1.9222313954597837e-11,
    -3.746185505517304e-10,
    4.2030583516092424e-10,
    5.305219449923325e-10,
    -1.744879765854485e-10,
    -6.492540912222513e-10,
    7.518612496897266e-10
   ],
   [
    3.4290972150572706e-11,
    -5.040326394712558e-11,
    6.852148615471062e-12,
    2.3347167823562506e-12,
    -1.6118248561494255e-10,
    2.3886730333906357e-11,
    2.7831064371605836e-11,
    3.0902042158735114e-11,
    -1.0158623531723972e-11,
    -4.754766729425119e-12,
    2.0626322905402073e-10,
    -1.0510841804022668e-10,
    -2.0528124108160806e-10,
    1.0499296248735336e-12,
    9.362007705516965e-13,
    -2.7223190609999422e-11,
    1.945170323379242e-11,
    3.4760438237930767e-11,
    2.2790417989885127e-13,
    -1.3351143949540397e-11,
    1.1586812680804499e-11,
    1.917178764080456e-11,
    3.4106429314943455e-10,
    -3.6231030065517177e-10,
    -5.030086439425471e-10,
    1.6361923960689932e-10,
    6.929240704482938e-10,
    -3.7555332596544554e-10
   ],
   [
    1.8540613637931892e-11,
    -6.592869241380447e-12,
    2.75759394712848e-13,
    -2.194805139367679e-12,
    -1.9152737477587585e-10,
    -9.133015480976709e-11,
    -4.5820865177757474e-10,
    1.880733576149393e-11,
    -4.393810254023302e-12,
    -3.360018413793001e-12,
    2.818179825459722e-10,
    -1.2094239022413384e-10,
    -4.43920175258614e-10,
    3.9911178988506334e-13,
    4.953689777011335e-13,
    -1.6137293285631362e-11,
    1.6781780381608198e-11,
    5.7515469672412096e-11,
    2.5776753940229247e-13,
    -1.9222313954597837e-11,
    1.917178764080456e-11,
    8.52582876316051e-11,
    1.6314695750574171e-09,
    -7.024525082183749e-10,
    -3.4295246099424258e-09,
    3.6467112127585684e-10,
    2.9759692602873096e-09,
    9.181801879022722e-09
   ],
   [
    3.939982365517783e-10,
    -2.132797611494988e-10,
    1.8020886434494473e-11,
    -2.980888554022444e-11,
    -3.947750613793512e-09,
    -1.4742328613792276e-09,
    -8.558067377540056e-09,
    3.542604662988715e-10,
    -8.198371963219822e-11,
    -6.360378239080544e-11,
    5.256387725977114e-09,
    -2.189204065517216e-09,
    -8.157033549195507e-09,
    7.175945944828731e-12,
    9.178751751724622e-12,
    -3.114913048965643e-10,
    2.930494592183866e-10,
    1.0231988259770051e-09,
    4.81461221333341e-12,
    -3.746185505517304e-10,
    3.4106429314943455e-10,
    1.6314695750574171e-09,
    3.238930288735572e-08,
    -1.2956497570114873e-08,
    -6.912959869425174e-08,
    6.542989529195446e-09,
    5.597033768046008e-08,
    1.9230728115861707e-07
   ],
   [
    -1.0368712102298433e-09,
    1.4952256650574757e-09,
    -2.0418650939540173e-10,
    -6.770936967241355e-11,
    5.070259821264427e-09,
    -5.968836015517e-10,
    -7.205289260915134e-11,
    -9.23200021482755e-10,
    3.006813957931035e-10,
    1.4294191211493875e-10,
    -6.419060276206869e-09,
    3.218748923563135e-09,
    6.671021749310303e-09,
    -3.092536347816063e-11,
    -2.7774771956321393e-11,
    8.141473883103372e-10,
    -5.825980766206755e-10,
    -1.0869314440229841e-09,
    -6.985080267586271e-12,
    4.2030583516092424e-10,
    -3.6231030065517177e-10,
    -7.024525082183749e-10,
    -1.2956497570114873e-08,
    1.1625795543678134e-08,
    2.1381644571264207e-08,
    -5.327268662298939e-09,
    -2.5596741483908448e-08,
    -8.757053332183378e-09
   ],
   [
    1.7324328351639668e-12,
    -8.833543600766129e-10,
    1.4466505832260042e-10,
    1.345782418486563e-10,
    5.063267853065916e-09,
    4.243689180632142e-09,
    2.160322639766651e-08,
    1.1155638302677985e-11,
    -8.847866924136788e-11,
    2.0478367310343103e-11,
    -6.957059414597831e-09,
    2.3716310239462992e-09,
    1.418326511659029e-08,
    1.2382030922604548e-11,
    4.261523439080341e-12,
    -1.2917970724149749e-11,
    -1.5939486039078914e-10,
    -1.5090385739846558e-09,
    -5.20735300022973e-12,
    5.305219449923325e-10,
    -5.030086439425471e-10,
    -3.4295246099424258e-09,
    -6.912959869425174e-08,
    2.1381644571264207e-08,
    1.5486226559731645e-07,
    -1.147661064191574e-08,
    -1.1854652183409992e-07,
    -4.827564495988454e-07
   ],
   [
    4.112961551647418e-10,
    -5.794711668659079e-10,
    8.357691234934855e-11,
    2.4530527413409812e-11,
    -2.0767699427204206e-09,
    8.588638674712047e-11,
    -5.86528151875848e-10,
    3.7544649183065343e-10,
    -1.2210225557011577e-10,
    -5.826649389195327e-11,
    2.758235550827613e-09,
    -1.392936461072777e-09,
    -3.1752577314865863e-09,
    1.2593547366360155e-11,
    1.1175279219310372e-11,
    -3.2665266530114703e-10,
    2.441182140505733e-10,
    4.908554909042188e-10,
    2.885270806000064e-12,
    -1.744879765854485e-10,
    1.6361923960689932e-10,
    3.6467112127585684e-10,
    6.542989529195446e-09,
    -5.327268662298939e-09,
    -1.147661064191574e-08,
    2.703910826145634e-09,
    1.5026536505823963e-08,
    1.3588966000688773e-08
   ],
   [
    8.894282984291241e-10,
    -7.409427879693451e-10,
    1.445470573693536e-10,
    -1.9617718446360763e-11,
    -7.184706917433841e-09,
    -2.8033125278736063e-09,
    -1.597363398472422e-08,
    7.986601757432702e-10,
    -2.252702575632241e-10,
    -1.3518687836781289e-10,
    1.0153558385172537e-08,
    -4.6043437917623455e-09,
    -1.6779924829463662e-08,
    2.2148135741762597e-11,
    2.1105305510344885e-11,
    -6.6487019782754e-10,
    6.28848041057468e-10,
    2.078758100881232e-09,
    8.884575609885006e-12,
    -6.492540912222513e-10,
    6.929240704482938e-10,
    2.9759692602873096e-09,
    5.597033768046008e-08,
    -2.5596741483908448e-08,
    -1.1854652183409992e-07,
    1.5026536505823963e-08,
    1.2457756316513672e-07,
    3.3484209531379265e-07
   ],
   [
    -6.852625375056957e-09,
    1.3039501827816365e-08,
    -1.8076866177793094e-09,
    -9.245679996839118e-10,
    1.3471928412066674e-08,
    -2.0531090328103472e-08,
    -8.874267540366628e-08,
    -6.016634347046083e-09,
    2.2756910598620517e-09,
    8.481011972183944e-10,
    -1.4786063497815788e-08,
    1.1344038768390894e-08,
    -1.4041144866322794e-08,
    -2.465214425540196e-10,
    -1.9720093437241223e-10,
    5.364379965643818e-09,
    -3.171212579218389e-09,
    -1.126630742643765e-09,
    -2.624016513862242e-11,
    7.518612496897266e-10,
    -3.7555332596544554e-10,
    9.181801879022722e-09,
    1.9230728115861707e-07,
    -8.757053332183378e-09,
    -4.827564495988454e-07,
    1.3588966000688773e-08,
    3.3484209531379265e-07,
    1.988376254237912e-06
   ]
  ]
 }
}

==> anc/signal.m <==
(* sqrt(s) = 13 TeV: sigma_LO/sigma_LO,SM, sigma_LO,SM = 42.0115 ab, 4 runs, 25 terms *)
signal13 = 2.935334774919783*\[Kappa]t^6 - 14.82038866094189*\[Kappa]t^4*\[Kappa]2t
    + 37.09441882446311*\[Kappa]t^2*\[Kappa]2t^2
    + 0.4644149625493138*\[Kappa]t^3*\[Kappa]3t
    - 60.24212714466388*\[Kappa]t*\[Kappa]2t*\[Kappa]3t
    + 67.82032915837759*\[Kappa]3t^2
    + 0.08965718357985832*\[Kappa]t^4*\[Kappa]4
    - 1.1200292474809255*\[Kappa]t^2*\[Kappa]4*\[Kappa]2t
    + 1.7317978980610753*\[Kappa]t*\[Kappa]4*\[Kappa]3t
    - 3.2901799817051325*\[Kappa]t^5*\[Kappa]3
    + 15.58362023069571*\[Kappa]t^3*\[Kappa]3*\[Kappa]2t
    - 22.392374758875818*\[Kappa]t*\[Kappa]3*\[Kappa]2t^2
    - 11.54962210962287*\[Kappa]t^2*\[Kappa]3*\[Kappa]3t
    + 37.711560431332245*\[Kappa]3*\[Kappa]2t*\[Kappa]3t
    + 0.016970382501834948*\[Kappa]t^2*\[Kappa]4^2
    - 0.26486416670964635*\[Kappa]t^3*\[Kappa]3*\[Kappa]4
    + 0.6742724520347655*\[Kappa]t*\[Kappa]3*\[Kappa]4*\[Kappa]2t
    + 1.8418566162694905*\[Kappa]t^4*\[Kappa]3^2
    - 6.710444300207079*\[Kappa]t^2*\[Kappa]3^2*\[Kappa]2t
    + 6.9782142778174086*\[Kappa]3^2*\[Kappa]2t^2
    + 2.0228173442027955*\[Kappa]t*\[Kappa]3^2*\[Kappa]3t
    + 0.04901458404175742*\[Kappa]t^2*\[Kappa]3^2*\[Kappa]4
    - 0.4175222286317405*\[Kappa]t^3*\[Kappa]3^3
    + 0.9400821334666366*\[Kappa]t*\[Kappa]3^3*\[Kappa]2t
    + 0.03973283573379529*\[Kappa]t^2*\[Kappa]3^4;

(* sqrt(s) = 13.6 TeV: sigma_LO/sigma_LO,SM, sigma_LO,SM = 47.3125 ab, 4 runs, 25 terms *)
signal136 = 2.921788373720932*\[Kappa]t^6 - 14.77476342544785*\[Kappa]t^4*\[Kappa]2t
    + 37.253598224895725*\[Kappa]t^2*\[Kappa]2t^2
    + 0.34824158641666436*\[Kappa]t^3*\[Kappa]3t
    - 60.670213602814805*\[Kappa]t*\[Kappa]2t*\[Kappa]3t
    + 69.32855496589565*\[Kappa]3t^2
    + 0.08776927449678809*\[Kappa]t^4*\[Kappa]4
    - 1.1174282161765123*\[Kappa]t^2*\[Kappa]4*\[Kappa]2t
    + 1.7407614167547187*\[Kappa]t*\[Kappa]4*\[Kappa]3t
    - 3.26508332717934*\[Kappa]t^5*\[Kappa]3
    + 15.50697642694985*\[Kappa]t^3*\[Kappa]3*\[Kappa]2t
    - 22.37993289326446*\[Kappa]t*\[Kappa]3*\[Kappa]2t^2
    - 11.552160005627336*\[Kappa]t^2*\[Kappa]3*\[Kappa]3t
    + 38.03398261238598*\[Kappa]3*\[Kappa]2t*\[Kappa]3t
    + 0.01691466310474387*\[Kappa]t^2*\[Kappa]4^2
    - 0.26324166600638493*\[Kappa]t^3*\[Kappa]3*\[Kappa]4
    + 0.6732074510257373*\[Kappa]t*\[Kappa]3*\[Kappa]4*\[Kappa]2t
    + 1.8276077202944903*\[Kappa]t^4*\[Kappa]3^2
    - 6.67657092650993*\[Kappa]t^2*\[Kappa]3^2*\[Kappa]2t
    + 6.985194112390623*\[Kappa]3^2*\[Kappa]2t^2
    + 2.0196223636452464*\[Kappa]t*\[Kappa]3^2*\[Kappa]3t
    + 0.048668512164617525*\[Kappa]t^2*\[Kappa]3^2*\[Kappa]4
    - 0.4137736805078629*\[Kappa]t^3*\[Kappa]3^3
    + 0.9346580200490583*\[Kappa]t*\[Kappa]3^3*\[Kappa]2t
    + 0.03935012991201607*\[Kappa]t^2*\[Kappa]3^4;

(* sqrt(s) = 14 TeV: sigma_LO/sigma_LO,SM, sigma_LO,SM = 51.0195 ab, 4 runs, 25 terms *)
signal14 = 2.9132697363960025*\[Kappa]t^6 - 14.74621112238445*\[Kappa]t^4*\[Kappa]2t
    + 37.356953828312015*\[Kappa]t^2*\[Kappa]2t^2
    + 0.27438588353595905*\[Kappa]t^3*\[Kappa]3t
    - 60.946102143355894*\[Kappa]t*\[Kappa]2t*\[Kappa]3t
    + 70.3050032960266*\[Kappa]3t^2
    + 0.08658400756698842*\[Kappa]t^4*\[Kappa]4
    - 1.1157973914538408*\[Kappa]t^2*\[Kappa]4*\[Kappa]2t
    + 1.7465376466869416*\[Kappa]t*\[Kappa]4*\[Kappa]3t
    - 3.2492958926878415*\[Kappa]t^5*\[Kappa]3
    + 15.458756349925558*\[Kappa]t^3*\[Kappa]3*\[Kappa]2t
    - 22.37233752301579*\[Kappa]t*\[Kappa]3*\[Kappa]2t^2
    - 11.553936348653266*\[Kappa]t^2*\[Kappa]3*\[Kappa]3t
    + 38.24072589917576*\[Kappa]3*\[Kappa]2t*\[Kappa]3t
    + 0.016879556054938842*\[Kappa]t^2*\[Kappa]4^2
    - 0.26221813332191984*\[Kappa]t^3*\[Kappa]3*\[Kappa]4
    + 0.67253591182196*\[Kappa]t*\[Kappa]3*\[Kappa]4*\[Kappa]2t
    + 1.8186353918343683*\[Kappa]t^4*\[Kappa]3^2
    - 6.655150119848756*\[Kappa]t^2*\[Kappa]3^2*\[Kappa]2t
    + 6.98969124152835*\[Kappa]3^2*\[Kappa]2t^2
    + 2.0176077060653665*\[Kappa]t*\[Kappa]3^2*\[Kappa]3t
    + 0.04845035931620144*\[Kappa]t^2*\[Kappa]3^2*\[Kappa]4
    - 0.4114144715361436*\[Kappa]t^3*\[Kappa]3^3
    + 0.9312281053200555*\[Kappa]t*\[Kappa]3^3*\[Kappa]2t
    + 0.03910944637740555*\[Kappa]t^2*\[Kappa]3^4;

